A C++ Incarnation of Zernike Circle Functions

An explicit C++ library is provided which deals with Zernike Functions over the unit circle as the main subject. The implementation includes basic means to evaluate the functions at points inside the unit circle and to convert the radial and azimuthal parameters to Noll's index and vice versa. Advanced methods allow to expand products of Zernike Functions into sums of Zernike Functions, and to convert Zernike Functions to polynomials over the two Cartesian coordinates and vice versa.

==> anc/Doxyfile <==
# Doxyfile 1.8.9.1

# This file describes the settings to be used by the documentation system
# doxygen (www.doxygen.org) for a project.
#
# All text after a double hash (##) is considered a comment and is placed in
# front of the TAG it is preceding.
#
# All text after a single hash (#) is considered a comment and will be ignored.
# The format is:
# TAG = value [value, ...]
# For lists, items can also be appended using:
# TAG += value [value, ...]
# Values that contain spaces should be placed between quotes (\" \").

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------

DOXYFILE_ENCODING      = UTF-8

PROJECT_NAME           = "ZernikeCirc"

PROJECT_NUMBER         =

PROJECT_BRIEF          =

PROJECT_LOGO           =

OUTPUT_DIRECTORY       =

CREATE_SUBDIRS         = NO

ALLOW_UNICODE_NAMES    = NO

OUTPUT_LANGUAGE        = English

BRIEF_MEMBER_DESC      = YES

REPEAT_BRIEF           = YES

ABBREVIATE_BRIEF       =

ALWAYS_DETAILED_SEC    = NO

INLINE_INHERITED_MEMB  = NO

FULL_PATH_NAMES        = NO

STRIP_FROM_PATH        =

STRIP_FROM_INC_PATH    =


SHORT_NAMES            = NO


JAVADOC_AUTOBRIEF      = NO


QT_AUTOBRIEF           = NO


MULTILINE_CPP_IS_BRIEF = NO


INHERIT_DOCS           = YES


SEPARATE_MEMBER_PAGES  = NO


TAB_SIZE               = 4


ALIASES                =


TCL_SUBST              =


OPTIMIZE_OUTPUT_FOR_C  = NO


OPTIMIZE_OUTPUT_JAVA   = NO


OPTIMIZE_FOR_FORTRAN   = NO


OPTIMIZE_OUTPUT_VHDL   = NO


EXTENSION_MAPPING      =


MARKDOWN_SUPPORT       = YES


AUTOLINK_SUPPORT       = YES


BUILTIN_STL_SUPPORT    = NO


CPP_CLI_SUPPORT        = NO


SIP_SUPPORT            = NO


IDL_PROPERTY_SUPPORT   = YES


DISTRIBUTE_GROUP_DOC   = NO


SUBGROUPING            = YES


INLINE_GROUPED_CLASSES = NO


INLINE_SIMPLE_STRUCTS  = NO


TYPEDEF_HIDES_STRUCT   = NO


LOOKUP_CACHE_SIZE      = 0

#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------


EXTRACT_ALL            = YES


EXTRACT_PRIVATE        = YES


EXTRACT_PACKAGE        = NO

# If the EXTRACT_STATIC tag

EXTRACT_STATIC         = YES

# If the EXTRACT_LOCAL_CLA

EXTRACT_LOCAL_CLASSES  = YES

# This flag is only usefu

EXTRACT_LOCAL_METHODS  = NO

# If this flag is set to

EXTRACT_ANON_NSPACES   = NO


HIDE_UNDOC_MEMBERS     = NO


HIDE_UNDOC_CLASSES     = NO


HIDE_FRIEND_COMPOUNDS  = NO


HIDE_IN_BODY_DOCS      = NO


INTERNAL_DOCS          = NO


CASE_SENSE_NAMES       = YES


HIDE_SCOPE_NAMES       = NO


HIDE_COMPOUND_REFERENCE= NO


SHOW_INCLUDE_FILES     = YES


SHOW_GROUPED_MEMB_INC  = NO


FORCE_LOCAL_INCLUDES   = NO


INLINE_INFO            = YES


SORT_MEMBER_DOCS       = YES


SORT_BRIEF_DOCS        = NO


SORT_MEMBERS_CTORS_1ST = NO


SORT_GROUP_NAMES       = NO


SORT_BY_SCOPE_NAME     = NO


STRICT_PROTO_MATCHING  = NO


GENERATE_TODOLIST      = YES


GENERATE_TESTLIST      = YES


GENERATE_BUGLIST       = YES


GENERATE_DEPRECATEDLIST= YES


ENABLED_SECTIONS       =


MAX_INITIALIZER_LINES  = 30


SHOW_USED_FILES        = YES


SHOW_FILES             = YES


SHOW_NAMESPACES        = YES


FILE_VERSION_FILTER    =


LAYOUT_FILE            =


CITE_BIB_FILES         =

#---------------------------------------------------------------------------
# Configuration options related to warning and progress messages
#---------------------------------------------------------------------------


QUIET                  = NO


WARNINGS               = YES


WARN_IF_UNDOCUMENTED   = YES


WARN_IF_DOC_ERROR      = YES


WARN_NO_PARAMDOC       = NO


WARN_FORMAT            = "$file:$line: $text"


WARN_LOGFILE           =

#---------------------------------------------------------------------------
# Configuration options related to the input files
#---------------------------------------------------------------------------


INPUT                  =


INPUT_ENCODING         = ASCII


FILE_PATTERNS          =


RECURSIVE              = YES


EXCLUDE                =


EXCLUDE_SYMLINKS       = NO


EXCLUDE_PATTERNS       =


EXCLUDE_SYMBOLS        =


EXAMPLE_PATH           =


EXAMPLE_PATTERNS       =


EXAMPLE_RECURSIVE      = NO


IMAGE_PATH             =


INPUT_FILTER           =


FILTER_PATTERNS        =


FILTER_SOURCE_FILES    = NO


FILTER_SOURCE_PATTERNS =


USE_MDFILE_AS_MAINPAGE =

#---------------------------------------------------------------------------
# Configuration options related to source browsing
#---------------------------------------------------------------------------


SOURCE_BROWSER         = NO


INLINE_SOURCES         = NO


STRIP_CODE_COMMENTS    = YES


REFERENCED_BY_RELATION = NO


REFERENCES_RELATION    = NO


REFERENCES_LINK_SOURCE = YES


SOURCE_TOOLTIPS        = YES


USE_HTAGS              = NO

# If the VERBATIM_HEADERS 

VERBATIM_HEADERS       = NO

#---------------------------------------------------------------------------
# Configuration options related to the alphabetical class index
#---------------------------------------------------------------------------

# If the ALPHABETICAL_IND

ALPHABETICAL_INDEX     = YES

# The COLS_IN_ALPHA_INDE

COLS_IN_ALPHA_INDEX    = 5

# In case all classes i

IGNORE_PREFIX          =

#---------------------------------------------------------------------------
# Configuration options related to the HTML output
#---------------------------------------------------------------------------


GENERATE_HTML          = YES


HTML_OUTPUT            = html


HTML_FILE_EXTENSION    = .html


HTML_HEADER            =


HTML_FOOTER            =


HTML_STYLESHEET        =


HTML_EXTRA_STYLESHEET  =


HTML_EXTRA_FILES       =


HTML_COLORSTYLE_HUE    = 220


HTML_COLORSTYLE_SAT    = 100


HTML_COLORSTYLE_GAMMA  = 80


HTML_TIMESTAMP         = YES


HTML_DYNAMIC_SECTIONS  = NO


HTML_INDEX_NUM_ENTRIES = 100


GENERATE_DOCSET        = NO


DOCSET_FEEDNAME        = "Doxygen generated docs"


DOCSET_BUNDLE_ID       = org.doxygen.Project


DOCSET_PUBLISHER_ID    = org.doxygen.Publisher


DOCSET_PUBLISHER_NAME  = Publisher


GENERATE_HTMLHELP      = NO


CHM_FILE               =


HHC_LOCATION           =


GENERATE_CHI           = NO


CHM_INDEX_ENCODING     =


BINARY_TOC             = NO


TOC_EXPAND             = NO


GENERATE_QHP           = NO


QCH_FILE               =


QHP_NAMESPACE          = org.doxygen.Project


QHP_VIRTUAL_FOLDER     = doc


QHP_CUST_FILTER_NAME   =


QHP_CUST_FILTER_ATTRS  =


QHP_SECT_FILTER_ATTRS  =


QHG_LOCATION           =


GENERATE_ECLIPSEHELP   = NO


ECLIPSE_DOC_ID         = org.doxygen.Project


DISABLE_INDEX          = NO


GENERATE_TREEVIEW      = NO


ENUM_VALUES_PER_LINE   = 4


TREEVIEW_WIDTH         = 250


EXT_LINKS_IN_WINDOW    = NO


FORMULA_FONTSIZE       = 10


FORMULA_TRANSPARENT    = YES


USE_MATHJAX            = NO


MATHJAX_FORMAT         = HTML-CSS


MATHJAX_RELPATH        = http://cdn.mathjax.org/mathjax/latest


MATHJAX_EXTENSIONS     =


MATHJAX_CODEFILE       =


SEARCHENGINE           = YES


SERVER_BASED_SEARCH    = NO


EXTERNAL_SEARCH        = NO


SEARCHENGINE_URL       =


SEARCHDATA_FILE        = searchdata.xml


EXTERNAL_SEARCH_ID     =


EXTRA_SEARCH_MAPPINGS  =

#---------------------------------------------------------------------------
# Configuration options related to the LaTeX output
#---------------------------------------------------------------------------


GENERATE_LATEX         = NO

# The LATEX_OUTPUT tag is 

LATEX_OUTPUT           = latex

# The LATEX_CMD_NAME tag 

LATEX_CMD_NAME         = latex

# The MAKEINDEX_CMD_NAME

MAKEINDEX_CMD_NAME     = makeindex

# If the COMPACT_LATEX 

COMPACT_LATEX          = YES

# The PAPER_TYPE tag c

PAPER_TYPE             = a4

# The EXTRA_PACKAGES 

EXTRA_PACKAGES         =

# The LATEX_HEADER tag can 

LATEX_HEADER           =

# The LATEX_FOOTER tag can

LATEX_FOOTER           =

# The LATEX_EXTRA_STYLESH

LATEX_EXTRA_STYLESHEET =

# The LATEX_EXTRA_FILES 

LATEX_EXTRA_FILES      =

# If the PDF_HYPERLINKS

PDF_HYPERLINKS         = YES

# If the USE_PDFLATEX 

USE_PDFLATEX           = YES

# If the LATEX_BATCHM

LATEX_BATCHMODE        = NO

# If the LATEX_HIDE_

LATEX_HIDE_INDICES     = NO


LATEX_SOURCE_CODE      = NO


LATEX_BIB_STYLE        = plain

#---------------------------------------------------------------------------
# Configuration options related to the RTF output
#---------------------------------------------------------------------------


GENERATE_RTF           = NO


RTF_OUTPUT             = rtf


COMPACT_RTF            = NO


RTF_HYPERLINKS         = NO


RTF_STYLESHEET_FILE    =


RTF_EXTENSIONS_FILE    =


RTF_SOURCE_CODE        = NO

#---------------------------------------------------------------------------
# Configuration options related to the man page output
#---------------------------------------------------------------------------


GENERATE_MAN           = NO


MAN_OUTPUT             = man


MAN_EXTENSION          = .3


MAN_SUBDIR             =


MAN_LINKS              = NO

#---------------------------------------------------------------------------
# Configuration options related to the XML output
#---------------------------------------------------------------------------


GENERATE_XML           = NO


XML_OUTPUT             = xml


XML_PROGRAMLISTING     = YES

#---------------------------------------------------------------------------
# Configuration options related to the DOCBOOK output
#---------------------------------------------------------------------------


GENERATE_DOCBOOK       = NO


DOCBOOK_OUTPUT         = docbook


DOCBOOK_PROGRAMLISTING = NO

#---------------------------------------------------------------------------
# Configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------


GENERATE_AUTOGEN_DEF   = NO

#---------------------------------------------------------------------------
# Configuration options related to the Perl module output
#---------------------------------------------------------------------------


GENERATE_PERLMOD       = NO


PERLMOD_LATEX          = NO


PERLMOD_PRETTY         = YES


PERLMOD_MAKEVAR_PREFIX =

#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------


ENABLE_PREPROCESSING   = YES


MACRO_EXPANSION        = NO

EXPAND_ONLY_PREDEF     = NO


SEARCH_INCLUDES        = YES


INCLUDE_PATH           =


INCLUDE_FILE_PATTERNS  =


PREDEFINED             =


EXPAND_AS_DEFINED      =


SKIP_FUNCTION_MACROS   = YES

#---------------------------------------------------------------------------
# Configuration options related to external references
#---------------------------------------------------------------------------


TAGFILES               =


GENERATE_TAGFILE       =


ALLEXTERNALS           = NO


EXTERNAL_GROUPS        = YES


EXTERNAL_PAGES         = YES


PERL_PATH              = /usr/bin/perl

#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------


CLASS_DIAGRAMS         = YES


MSCGEN_PATH            =


DIA_PATH               =


HIDE_UNDOC_RELATIONS   = YES


HAVE_DOT               = NO


DOT_NUM_THREADS        = 0


DOT_FONTNAME           = Helvetica


DOT_FONTSIZE           = 10


DOT_FONTPATH           =


CLASS_GRAPH            = YES


COLLABORATION_GRAPH    = YES


GROUP_GRAPHS           = YES


UML_LOOK               = NO


UML_LIMIT_NUM_FIELDS   = 10


TEMPLATE_RELATIONS     = NO


INCLUDE_GRAPH          = YES


INCLUDED_BY_GRAPH      = YES


CALL_GRAPH             = NO


CALLER_GRAPH           = NO


GRAPHICAL_HIERARCHY    = YES


DIRECTORY_GRAPH        = YES


DOT_IMAGE_FORMAT       = png


INTERACTIVE_SVG        = NO


DOT_PATH               =


DOTFILE_DIRS           =


MSCFILE_DIRS           =


DIAFILE_DIRS           =


PLANTUML_JAR_PATH      =


PLANTUML_INCLUDE_PATH  =


DOT_GRAPH_MAX_NODES    = 50


MAX_DOT_GRAPH_DEPTH    = 0


DOT_TRANSPARENT        = NO


DOT_MULTI_TARGETS      = NO


GENERATE_LEGEND        = YES


DOT_CLEANUP            = YES


==> anc/Hypergeom21.cxx <==
#include "Hypergeom21.h"

using namespace std ;

/*!*******************************
* @brief Constructor in terms of the numerator and denominator parameters.
* @param[in] a first numerator (must be non-positive)
* @param[in] b second numerator
* @param[in] c denominator
* @since 2015-06-04
* @author R. J. Mathar
*/
Hypergeom21::Hypergeom21(const int a, const double b, const double c) : Polynomial1D()
{
	/* if the function is not terminating, we refuse to construct it
	*/
	if ( a <= 0 )
	{
		double f = 1.0 ;
		for(int j=0 ; j < 1-a ; j++)
		{

			/* contribution of (a)_j*(b)_j/(c)_j*x^j/j!
			*/
			operator+=(Monomial1D(f,j)) ;

			/* the next term is needing f at (a+j-1)(b+j-1)/(c+j-1)/j!
			* Since j is not updated yet, this is (a+j)(b+j)/(c+j)/(1+j) for now.
			*/
			f *= (a+j)*(b+j)/(c+j)/(1+j) ;
		}
	}
} /* Hypergeom21::ctor */

/*!*******************************
* @brief The common binomial function C(n,m).
* @param[in] n the upper parameter.
* @param[in] m the lower non-negative parameter.
* @since 2015-06-04
* @author R. J. Mathar
*/
double Hypergeom21::binomial(const int n, const int m)
{
	/* some (essentially superflous) quick lookup cases
	* in advance here...
	*/
	if ( m < 0 )
		return 0. ;
	if ( m == 0 )
		return 1. ;
	if ( m == 1 || m == (n-1) )
		return n ;

	if ( n < 2*m )
		/* functional equation to reduce the number of operations
		* in the loop over j in the main function.
		*/
		return binomial(n,n-m) ;

	return binomial((double)n, m) ;
} /* Hypergeom21::binomial */

/*!*******************************
* @brief The common binomial function C(n,m).
* @param[in] n the upper parameter.
* @param[in] m the lower parameter.
* @since 2015-06-04
* @author R. J. Mathar
*/
double Hypergeom21::binomial(const double n, const int m)
{
	if ( m < 0)
		return 0. ;

	double val(1.0) ;
	for(int j=1 ; j <= m ; j++)
		val *= (n-j+1.0)/j ;

	return val;
} /* Hypergeom21::binomial */


==> anc/Hypergeom21.h <==
#ifndef HYPERGEOM21_H
#define HYPERGEOM21_H

/*!*****************************************************
* @file
* @brief API of the Hypergeom21 class.
* The class represents a terminating Gaussian Hypergeometric function.
*/

#include "Polynomial1D.h"

/*!*********************************
* @brief A terminating Gaussian Hypergeometric Function.
* @since 2015-06-04
*/
class Hypergeom21 : public Polynomial1D {
public:
	Hypergeom21(const int a, const double b, const double c) ;

	static double binomial(const double n, const int m) ;
	static double binomial(const int n, const int m) ;

protected:
private:
} ;

#endif /* HYPERGEOM21_H */


==> anc/Makefile.am <==
# $Header:$

AUTOMAKE_OTPIONS =
ACLOCAL_AMFLAGS = ${ACLOCAL_FLAGS}

SUBDIRS =

AM_CXXFLAGS = -Wall

bin_PROGRAMS = tstZernikeCirc

lib_LIBRARIES = libZernikeCirc.a

libZernikeCirc_a_SOURCES = ZernikeCirc.cxx ZernikeCirc.h ZernikeCircVec.cxx ZernikeCircVec.h \
	Point2D.cxx Point2D.h \
	Point3D.cxx Point3D.h Polynomial3D.cxx Polynomial3D.h Ylm.cxx Ylm. \
	Monomial1D.cxx Monomial1D.h \
	Monomial2D.cxx Monomial2D.h \
	Polynomial1D.cxx Polynomial1D.h Hypergeom21.cxx Hypergeom21.h ZernikeRadi.h ZernikeRadi.cxx \
	ZernikeCircAzi.cxx ZernikeCircAzi.h ZernikeCircAziVec.cxx ZernikeCircAziVec.h \
	Polynomial2D.cxx Polynomial2D.h PowFit2D.cxx PowFit2D.h \
	Monomial3D.cxx Monomial3D.h

tstZernikeCirc_SOURCES = tstZernikeCirc.cxx
tstZernikeCirc_LDADD = libZernikeCirc.a

doc: *.cxx *.h
	doxygen -s 1>/dev/null

clean-local:
	rm -rf latex html *.log configure *.cache *.m4 install* missing compile Makefile.in stamp* .deps depcomp *.status config.h*


==> anc/Monomial1D.cxx <==
#include "Monomial1D.h"

#include <cmath>

using namespace std ;

/*!******************************
* Ctor 
* @param c the coeffient in front
* @param exx the power of x
* @since 2015-06-04
* @author R. J. Mathar
*/
Monomial1D::Monomial1D(const double c, const int exx) : coef(c), expo(exx)
{
}

/** Evaluation at a specific point on the abscissa
*/
double Monomial1D::at(const double x) const
{
	return coef*pow(x, expo) ;
}

/*!*************************************
* @brief Compute the first derivative with respect to the unknown.
* @return The first derivative of the polynomial.
* @since 2015-06-04
* @author R. J. Mathar
*/
Monomial1D Monomial1D::deriv() const
{
	if ( expo == 0)
		/* a constant term has a derivative equal to zero
		*/
		return Monomial1D() ;
	else
		return  Monomial1D(coef*expo, expo-1) ;
}

/*!*************************************
* @brief Compute the integral starting at x=0 with respect to the unknown x.
* @return The indefinite integral of the term.
* @since 2015-06-04
* @author R. J. Mathar
*/
Monomial1D Monomial1D::intgrl() const
{
	return  Monomial1D(coef/(1+expo), expo+1) ;
}

/*!*************************************
* @brief Compute the integral between 0 and 1 of this term multiplied by x^xtra.
* @return The definitive integral of the polynomial multiplied by x^xtra.
* @since 2015-06-04
* @author R. J. Mathar
*/
double Monomial1D::intgrlDef(const int xtra) const
{
	return  coef/(1+expo+xtra) ;
}

/*!*************************************
* @brief Evaluation of the first derivative at a specified point.
* @param x the point on the abscissa at which the derivative is computed
* @return The first derivative of the polynomial at x.
* @since 2015-06-04
* @author R. J. Mathar
*/
double Monomial1D::gradat(const double x) const
{
#if 0
	return  (expo > 0) ? coef*expo*pow(x, expo-1) : 0.0 ;
#else
	return deriv().at(x) ;
#endif
}

/*!*************************************************
* @brief  Test whether the polynomial is of some type of a given exponent.
*
* Check whether the current polynomial is compatible with respect to addition.
* @param e the exponent of the reference type
* @return true of the current type matches the exponent of the reference type.
* @since 2015-06-04
* @author R. J. Mathar
*/
bool Monomial1D::istype( const int e) const
{
	return (e == expo);
}

/*!*************************************
* @brief Test whether the polynomial matches a given exponent.
*
* Check whether the current polynomial is compatible with respect to addition.
* @param oth the polynomial to match against
* @return true of the current type matches the exponent of the reference type.
* @since 2015-06-04
* @author R. J. Mathar
*/
bool Monomial1D::istype( const Monomial1D & oth) const
{
	/* forward the test to the more basic implementation with 
	* the function signature of three integer exponents.
	*/
	return istype(oth.expo) ;
}

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
Monomial1D & Monomial1D::operator*= (const double c)
{
	coef *= c ;
	if ( c==0.)
		expo =0 ;
	return *this ;
}

/*!********************************
* Multiply two one-term polynomials.
* @param left the polynomial left to the multiplication sign
* @param right the polynomial right of the multiplication sign
* @return the product. The coefficient is the product of the coefficients and
*        the exponent is the sum of the individual exponents.
* @since 2015-06-04
* @author R. J. Mathar
*/
Monomial1D operator*( const Monomial1D & left, const Monomial1D & right)
{
	return Monomial1D( left.coef*right.coef, left.expo+right.expo) ;
}

/*!***********************************
* Print a polynomial term.
* @param os the output stream to print to
* @param some the term to be printed
* @since 2015-06-04
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const Monomial1D & some)
{
	os << some.coef << " [" << some.expo << "] " ;
	return os ;
}


==> anc/Monomial1D.h <==
#ifndef MONOMIAL1D_H
#define MONOMIAL1D_H

#include <iostream>

using namespace std ;

/*!***************************
* @brief A term in a univariate polynomial.
*
* It represents coef*x^e for some nonzero coefficient and an integer power e>=0.
* @since 2015-06-04
*/
class Monomial1D {
public:
	/** The expansion coefficient
	*/
	double coef ;

	/** The non-negative power of x
	*/
	int expo ;

	Monomial1D(const double c=0.0, const int exx=0) ;

	bool istype( const int e) const ;
	bool istype( const Monomial1D & oth) const ;

	double at(const double x) const ;

	Monomial1D deriv() const ;
	Monomial1D intgrl() const ;
	double intgrlDef(const int xtra) const ;
	double gradat(const double x) const ;

	Monomial1D & operator*= (const double c) ;

protected:
private:
} ;

Monomial1D operator*( const Monomial1D & left, const Monomial1D & right) ;

ostream & operator<<(ostream &os, const Monomial1D & some) ;

#endif /* MONOMIAL1D_H */


==> anc/Monomial2D.cxx <==
#include "Monomial2D.h"

#include <cmath>

using namespace std ;

/*!******************************
* Ctor 
* @param c the coeffient in front
* @param ex the power of x
* @param ey the power of y
* @since 2015-06-05
* @author R. J. Mathar
*/
Monomial2D::Monomial2D(const double c, const int ex, const int ey) : coef(c)
{
	expo[0] = ex;
	expo[1] = ey;
}

/*!**********************************
* @brief Evaluation at a specific point in the plane
* @param pt The point in the plane.
* @return The value of the polynomial at the point.
* @since 2015-06-05
* @author R. J. Mathar
*/
double Monomial2D::at(const Point2D & pt) const
{
	return coef*pow(pt.xy[0], expo[0])*pow(pt.xy[1], expo[1]) ;
}

/*!*************************************************
* @brief  Test whether the polynomial is of some type of a given exponent.
*
* Check whether the current polynomial is compatible with respect to addition.
* @param ex the exponent of the reference type
* @param ey the exponent of the reference type
* @return true of the current type matches the exponent of the reference type.
* @since 2015-06-05
* @author R. J. Mathar
*/
bool Monomial2D::istype( const int ex, const int ey) const
{
	return (ex == expo[0] && ey == expo[1]);
}

/*!*************************************
* @brief Test whether the polynomial is of some type of a given exponent.
*
* Check whether the current polynomial is compatible with respect to addition.
* @param oth the polynomial to match against
* @return true of the current type matches the exponent of the reference type.
* @since 2015-06-05
* @author R. J. Mathar
*/
bool Monomial2D::istype( const Monomial2D & oth) const
{
	/* forward the test to the more basic implementation with 
	* the function signature of three integer exponents.
	*/
	return istype(oth.expo[0], oth.expo[1]) ;
}

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-05
* @author R. J. Mathar
*/
Monomial2D & Monomial2D::operator*= (const double c)
{
	coef *= c ;
	if ( c==0.)
		expo[0] = expo[1] =0 ;
	return *this ;
}

/*!********************************
* Multiply two polynomials.
* @param left the term left to the multiplication sign
* @param right the term right of the multiplication sign
* @return the product. The coefficient is the product of the coeffienst and
*        the exponents are the sums of the individual exponents.
* @since 2015-06-05
* @author R. J. Mathar
*/
Monomial2D operator*( const Monomial2D & left, const Monomial2D & right)
{
	return Monomial2D( left.coef*right.coef, left.expo[0]+right.expo[0],
			left.expo[1]+right.expo[1]) ;
}

/*!***********************************
* Print a polynomial term.
* @param os the output stream to print to
* @param some the term to be printed
* @since 2015-06-05
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const Monomial2D & some)
{
	os << some.coef << " [" << some.expo[0] << "," << some.expo[1] << "] " ;
	return os ;
}


==> anc/Monomial2D.h <==
#ifndef MONOMIAL2D_H
#define MONOMIAL2D_H

#include <iostream>
#include "Point2D.h"

using namespace std ;

/*!***************************
* @brief A term in a bivariate polynomial.
*
* It represents coef*x^e for some nonzero coefficient and an integer power e>=0.
* @since 2015-06-04
*/
class Monomial2D {
public:
	/** The expansion coefficient
	*/
	double coef ;

	/** The non-negative power of x and y
	*/
	int expo[2] ;

	Monomial2D(const double c=0.0, const int ex=0, const int ey=0) ;

	bool istype( const int ex, const int ey) const ;
	bool istype( const Monomial2D & oth) const ;

	double at(const Point2D & pt) const ;

	Monomial2D & operator*= (const double c) ;

protected:
private:
} ;

Monomial2D operator*( const Monomial2D & left, const Monomial2D & right) ;

ostream & operator<<(ostream &os, const Monomial2D & some) ;

#endif /* MONOMIAL2D_H */


==> anc/Monomial3D.cxx <==
#include "Monomial3D.h"

#include "config.h"

#ifdef HAVE_GSL_GSL_SF_H
/* availability of the factorials etc
*/
#include <gsl/gsl_sf.h>

/* availability of GSL_IS_ODD() for example.
*/
#include <gsl/gsl_math.h>
#endif

using namespace std ;

/*!*************************************
* @brief Ctor 
* @param c the coeffient in front
* @param exx the power of x
* @param exy the power of y
* @param exz the power of z
*/
Monomial3D::Monomial3D(const double c, const int exx, const int exy, const int exz) : coef(c)
{
	expo[0] = exx ;
	expo[1] = exy ;
	expo[2] = exz ;
}

/*!*************************************
* @brief Evaluation a a specific point in 3D space
* @param[in] pt The point at which the term is evaluated.
* @return The value of the term at pt.
*/
double Monomial3D::at(const Point3D & pt) const
{
#ifdef HAVE_GSL_GSL_SF_H
	return coef*gsl_sf_pow_int( pt.xyz[0], expo[0]) *gsl_sf_pow_int( pt.xyz[1], expo[1]) 
			*gsl_sf_pow_int( pt.xyz[2], expo[2]) ;
#else
	return coef*pow( pt.xyz[0], expo[0]) *pow( pt.xyz[1], expo[1]) *pow( pt.xyz[2], expo[2]) ;
#endif
}

/*!*************************************
* @brief Gradient evaluation at a specified point in 3D space.
* @param[in] pt the point at which the gradient is computed
* @param[out] gr on return the three components of the gradient
*/
void Monomial3D::gradat(const Point3D & pt, double gr[3]) const
{
	gr[0] =  (expo[0] > 0) ? 
			coef*expo[0]*pow( pt.xyz[0], expo[0]-1) *pow( pt.xyz[1], expo[1]) *pow( pt.xyz[2], expo[2])
			: 0.0 ;
	gr[1] =  (expo[1] > 0) ? 
			coef*expo[1]*pow( pt.xyz[0], expo[0]) *pow( pt.xyz[1], expo[1]-1) *pow( pt.xyz[2], expo[2])
			: 0.0 ;
	gr[2] =  (expo[2] > 0) ? 
			coef*expo[2]*pow( pt.xyz[0], expo[0]) *pow( pt.xyz[1], expo[1]) *pow( pt.xyz[2], expo[2]-1)
			: 0.0 ;
}

/*!*************************************
* @brief Test whether the polynomial is of some type of given exponents.
* Check whether the current polynomial is compatible with respect to addition.
* @param e the three non-negative exponents of the reference type
* @return true of the current type matches all three exponents of the reference type.
*/
bool Monomial3D::istype( const int e[3]) const
{
	return (e[0] == expo[0] && e[1] == expo[1] && e[2] == expo[2] );
}

/*!*************************************
* @brief Test whether the polynomial is of some type of given exponents.
* Check whether the current polynomial is compatible with respect to addition.
* @param oth the trinomial to match against
* @return true of the current type matches all three exponents of the reference type.
*/
bool Monomial3D::istype( const Monomial3D & oth) const
{
	/* forward the test to the more basic implementation with 
	* the function signature of three integer exponents.
	*/
	return istype(oth.expo) ;
}

/*!*************************************
* @brief Multiply by a constant
* @param c the constant to multply with
* @return the product that results
*/
Monomial3D & Monomial3D::operator*= (const double c)
{
	coef *= c ;
	return *this ;
}

/*!*************************************
* @brief Multiply two 3D trinomials.
* @param left the trinomial left to the multiplication sign
* @param right the trinomial right of the multiplication sign
* @return the product. The coefficient is the product of the coeffienst and
*        the exponents are the sums of the individual exponents of x, y and z.
*/
Monomial3D operator*( const Monomial3D & left, const Monomial3D & right)
{
	return Monomial3D( left.coef*right.coef, left.expo[0]+right.expo[0], left.expo[1]+right.expo[1], left.expo[2]+right.expo[2]) ;
}

/*!*************************************
* @brief Print a single trinomial term
* @param os the output stream to print to
* @param some the term to be printed
*/
ostream & operator<<(ostream &os, const Monomial3D & some)
{
	os << some.coef << " [" << some.expo[0] << "," << some.expo[1] << "," << some.expo[2] << "] " ;
	return os ;
}


==> anc/Monomial3D.h <==
#ifndef MONOMIAL3D_H
#define MONOMIAL3D_H

/*!********************************
* @file
* @brief Interface definition of the Monomial3D class.
*/

#include <iostream>

using namespace std ;

#include "Point3D.h"

/*!***************************
* @brief A term in a 3D polynomial.
*
* The arithmetic value of the term is coef *x^expo[0] *y^expo[1]*z^expo[2].
* @since 2008-09-24
*/
class Monomial3D {
public:
	/** The expansion coefficient
	*/
	double coef ;

	/** The non-negative powers of x, y and z
	*/
	int expo[3] ;

	Monomial3D(const double c, const int exx, const int exy, const int exz) ;

	double at(const Point3D & pt) const ;

	void gradat(const Point3D & pt, double gr[3]) const ;

	bool istype( const int e[3]) const ;

	bool istype( const Monomial3D & oth) const ;

	Monomial3D & operator*= (const double c) ;

protected:
private:
} ;

Monomial3D operator*( const Monomial3D & left, const Monomial3D & right) ;

ostream & operator<<(ostream &os, const Monomial3D & some) ;

#endif /* MONOMIAL3D_H */


==> anc/Point2D.cxx <==
#include <cmath>
#include <cstring>

#include "Point2D.h"

using namespace std ;

/*!****************
* @brief Default Ctor at the origin of coordinates
*/
Point2D::Point2D( )
{
	xy[0]=xy[1]=0. ;
}

/*!****************
* @brief Ctor from individual cartesian coordinates
*/
Point2D::Point2D( const double X, const double Y)
{
	xy[0] = X ;
	xy[1] = Y ;
}

/*!****************
* @brief Ctor with given 2D coordinates
*/
Point2D::Point2D( const double cart[2])
{
	memcpy(xy,cart,sizeof(double[2]) ) ;
}

/*!**************
* @brief Copy constructor.
*/
Point2D::Point2D( const Point2D & orig)
{
	memcpy(xy,orig.xy,sizeof(double[2]) ) ;
}

/*!**************
* @brief Distance to the origin
*/
double Point2D::dist() const
{
	/* distance to polar axis along the equatorial plane
	*/
	return  hypot(xy[0],xy[1]) ;
}

/*!**************
* @brief Distance to another point
*/
double Point2D::dist( const Point2D &oth) const
{
	return hypot(xy[0] - oth.xy[0],xy[1] -oth.xy[1]) ;
}

/*!**************
* @brief Scale the points such that those with distance 'radius'
* appear to be at distance 1
*/
void Point2D::scale(const double radius)
{
	for(int i=0; i < 2; i++)
		xy[i] /= radius ;
}

/*!**************
* @brief Scale components so the new length equals a given number
* @param newleng the distance to the origin (or vector length) on return
*/
void Point2D::normalize(const double newleng)
{
	const double len = dist() ;
	scale(len/newleng) ;
}

/*!**************
* @brief Convert point to circular coordinates.
* @param rtp radius in rtp[0] and phi in rtp[1] (radians) on return.
*       r = sqrt(x^2+y^2) ;
* 	x=r cos(phi)
* 	y=r sin(phi)
*/
void Point2D::rhophi( double rtp[2]) const
{
	rtp[0] = hypot(xy[0],xy[1]) ;

	/* azimuthal angle phi in the range 0 to 2 pi
	*/
	rtp[1] = atan2(xy[1],xy[0]) ;
}

/*!**************
* @brief Assigment Operator.
* @param right the right hand side of the assignment
* @return the new vector that results
*/
Point2D & Point2D::operator= (const Point2D & right)
{
	if ( this != & right)
	{
		memcpy(xy,right.xy,sizeof(double[2]) ) ;
	}
	return *this ;
}

/*!**************
* @brief Multiply by a constant in the sense that this is a vector shortened/lengthed.
* @param c the constant to multply with
* @return the new vector that results
*/
Point2D & Point2D::operator*= (const double c)
{
	for(int d=0; d < 2 ; d++)
		xy[d] *= c ;
	return *this ;
}

/*!**************
* @brief Add a vector to define the new location.
* @param right the vector to add
* @return the new vector that results
*/
Point2D & Point2D::operator+= (const Point2D & right)
{
	for(int d=0; d < 2 ; d++)
		xy[d] += right.xy[d] ;
	return *this ;
}

/*!**************
* @brief Subtract a point to define the difference vector.
* @param right 
* @return the difference vector that results
*/
Point2D & Point2D::operator-= (const Point2D & right)
{
	for(int d=0; d < 2 ; d++)
		xy[d] -= right.xy[d] ;
	return *this ;
}

/*!**************
* @brief Add two 2D points in the sense that the first is a point, the 2nd a vector for translation.
* @param left the point/vector left to the summation sign
* @param right the point/vector right of the summation sign
* @return the sum. This contains the sum of the two inputs in each component.
*/
Point2D operator+( const Point2D & left, const Point2D & right)
{
	return Point2D( left.xy[0]+right.xy[0], left.xy[1]+right.xy[1]) ;
}

/*!**************
* @brief Subtract two 2D points in the sense that the first is a point, the 2nd a point and the result is the vector from the second to the first.
* @param left the point/vector left to the subtraction sign
* @param right the point/vector right of the subtraction sign
* @return The difference.
*/
Point2D operator-( const Point2D & left, const Point2D & right)
{
	return Point2D( left.xy[0]-right.xy[0], left.xy[1]-right.xy[1]) ;
}

/*!**************
* @brief Multiply length by a factor.
* @param c multiplier.
* @param right The vector of the original length.
* @return stretched (c >1) or shrinked (c<1)  or reverted (c<0) vector.
*/
Point2D operator*( const double c, const Point2D & right)
{
	return Point2D( c*right.xy[0], c*right.xy[1]) ;
}

/*!**************
* @brief Print a Position.
* @param os the output stream to print to
* @param some the term to be printed
*/
ostream & operator<<(ostream &os, const Point2D & some)
{
	os << " ( " << some.xy[0] << " " << some.xy[1] << " ) " ;
	return os ;
}


==> anc/Point2D.h <==
#ifndef POINT2D_H
#define POINT2D_H

/*!************************************************
* @file
* @brief API function of the class Point2D.
*/

#include <iostream>

using namespace std ;

/*!**************************************
* @brief An object that locates a point in a 2D domain.
* @since 2015-06-04
*/
class Point2D {
public:
	/** the 2 Cartesian coordinates.
	*/
	double xy[2] ;

	Point2D( ) ;

	Point2D( const double X, const double Y) ;

	Point2D( const double cart[2]) ;

	Point2D( const Point2D & orig) ;

	double dist() const ;
	double dist( const Point2D &oth) const ;

	void scale(const double radius) ;

	void normalize(const double newleng) ;

	void rhophi( double rtp[2]) const ;

	Point2D & operator= (const Point2D  & right) ;

	Point2D & operator*= (const double c) ;

	Point2D & operator+= (const Point2D & right) ;
	Point2D & operator-= (const Point2D & right) ;

protected:
private:
} ; /* Point2D */

Point2D operator+( const Point2D & left, const Point2D & right) ;
Point2D operator-( const Point2D & left, const Point2D & right) ;

Point2D operator*( const double c, const Point2D & right) ;

ostream & operator<<(ostream &os, const Point2D & some) ;

#endif /* POINT2D_H */


==> anc/Point3D.cxx <==
#include <cmath>
#include <cstring>

#include "Point3D.h"

using namespace std ;

/*!***************************
* @brief Default Ctor at the origin of coordinates
*/
Point3D::Point3D( )
{
	xyz[0]=xyz[1]=xyz[2]=0. ;
}

/*!***************************
* @brief Ctor from individual Cartesian coordinates
* @param X Projection on the X axis.
* @param Y Projection on the Y axis.
* @param Z Projection on the Z axis.
*/
Point3D::Point3D( const double X, const double Y, const double Z)
{
	xyz[0] = X ;
	xyz[1] = Y ;
	xyz[2] = Z ;
}

/*!***************************
* @brief Ctor with given 3D coordinates
* @param[in] cart Provides the x, y and z coordinate in cart[0], cart[1] and cart[2].
*/
Point3D::Point3D( const double cart[3])
{
	memcpy(xyz,cart,sizeof(double[3]) ) ;
}

/*!***************************
* @brief Copy constructor.
* @param orig The location to be duplicated.
*/
Point3D::Point3D( const Point3D & orig)
{
	memcpy(xyz,orig.xyz,sizeof(double[3]) ) ;
}

/*!***************************
* @brief Distance to the origin
* @return the square root of x^2+y^2+z^2.
*/
double Point3D::dist() const
{
	/* distance to polar axis along the equatorial plane
	*/
	const double equat = hypot(xyz[0],xyz[1]) ;

	/* radial distance to origin 
	*/
	return hypot(equat,xyz[2]) ;
}

/*!***************************
* @brief Distance to another point
* @return Euclidean distance between this and oth.
*/
double Point3D::dist( const Point3D &oth) const
{
	/* distance to polar axis along the equatorial plane
	*/
	const double equat = hypot(xyz[0] - oth.xyz[0],xyz[1] -oth.xyz[1]) ;

	/* radial distance to origin 
	*/
	return hypot(equat,xyz[2] -oth.xyz[2]) ;
}

/*!***************************
* @brief Scale components so the new length equals a given number
* @param newleng the distance to the origin (or vector length) on return
*/
void Point3D::normalize(const double newleng)
{
	const double len = dist() ;
	operator/=(len/newleng) ;
}

/*!***************************
* @brief Convert point to spherical angular coordinates.
* @param rtp rtp[0]=radius, rtp[1]=theta (radians) and rtp[2]=phi (radians) on return.
*       r = sqrt(x^2+y^2+z^2) ;
* 	x=r sin(theta) cos(phi)
* 	y=r sin(theta) sin(phi)
* 	z=r cos(theta)
*/
void Point3D::phithet( double rtp[3]) const
{
	/* distance to polar axis along the equatorial plane
	*/
	const double equat = hypot(xyz[0],xyz[1]) ;

	/* radial distance to origin 
	*/
	rtp[0] = hypot(equat,xyz[2]) ;

	/* azimuthal angle phi in the range 0 to 2 pi
	*/
	rtp[2] = atan2(xyz[1],xyz[0]) ;

	/* polar angle theta in the range 0 to pi
	* equat=r sin(theta)
	*/
	rtp[1] = atan2(equat,xyz[2]) ;
}

/*!***************************
* @brief Assigment Operator.
* @param right the right hand side of the assignment
* @return the new vector that results
*/
Point3D & Point3D::operator= (const Point3D & right)
{
	if ( this != & right)
	{
		memcpy(xyz,right.xyz,sizeof(double[3]) ) ;
	}
	return *this ;
}

/*!***************************
* @brief Multiply by a constant in the sense that this is a vector shortened/lengthed.
* @param c the constant to multply with
* @return the new vector that results
*/
Point3D & Point3D::operator*= (const double c)
{
	for(int d=0; d < 3 ; d++)
		xyz[d] *= c ;
	return *this ;
}

/*!***************************
* @brief Multiply by a constant in the sense that this is a vector shortened/lengthed.
* @param c the constant to multply with
* @return the new vector that results
*/
Point3D & Point3D::operator/= (const double c)
{
	for(int d=0; d < 3 ; d++)
		xyz[d] /= c ;
	return *this ;
}

/*!***************************
* @brief Add a vector to define the new location.
* @param right the vector to add
* @return the new vector that results
*/
Point3D & Point3D::operator+= (const Point3D & right)
{
	for(int d=0; d < 3 ; d++)
		xyz[d] += right.xyz[d] ;
	return *this ;
}

/*!***************************
* @brief Subtract a point to define the difference vector.
* @param right 
* @return the difference vector that results
*/
Point3D & Point3D::operator-= (const Point3D & right)
{
	for(int d=0; d < 3 ; d++)
		xyz[d] -= right.xyz[d] ;
	return *this ;
}

/*!***************************
* @brief Add two 3D points in the sense that the first is a point, the 2nd a vector for translation.
* @param left the point/vector left to the summation sign
* @param right the point/vector right of the summation sign
* @return the sum. This contains the sum of the two inputs in each component.
*/
Point3D operator+( const Point3D & left, const Point3D & right)
{
	return Point3D( left.xyz[0]+right.xyz[0], left.xyz[1]+right.xyz[1], left.xyz[2]+right.xyz[2]) ;
}

/*!***************************
* @brief Subtract two 3D points in the sense that the first is a point, the 2nd a point and the result is the vector from the second to the first.
* @param left the point/vector left to the subtraction sign
* @param right the point/vector right of the subtraction sign
* @return The difference.
*/
Point3D operator-( const Point3D & left, const Point3D & right)
{
	return Point3D( left.xyz[0]-right.xyz[0], left.xyz[1]-right.xyz[1], left.xyz[2]-right.xyz[2]) ;
}

/*!***************************
* @brief Multiply length by a factor.
* @param c multiplier.
* @param right The vector in its original length.
* @return stretched (c >1) or shrinked (c<1)  or reverted (c<0) vector.
*/
Point3D operator*( const double c, const Point3D & right)
{
	return Point3D( c*right.xyz[0], c*right.xyz[1], c*right.xyz[2]) ;
}

/*!***************************
* @brief Print a Position.
* @param os the output stream to print to
* @param some the term to be printed
*/
ostream & operator<<(ostream &os, const Point3D & some)
{
	os << " ( " << some.xyz[0] << " " << some.xyz[1] << " " << some.xyz[2] << " ) " ;
	return os ;
}


==> anc/Point3D.h <==
#ifndef POINT3D_H
#define POINT3D_H

#include <iostream>

using namespace std ;

/*!***********************************
* @brief A point in a 3D domain.
*
* Equivalent to a x, y and z coordinate triple in Cartesian coordinates.
* @since 2008-09-22
*/
class Point3D {
public:
	/** the 3 Cartesian coordinates.
	*/
	double xyz[3] ;

	Point3D( ) ;
	Point3D( const double X, const double Y, const double Z) ;
	Point3D( const double cart[3]) ;
	Point3D( const Point3D & orig) ;

	double dist() const ;
	double dist( const Point3D &oth) const ;

	void normalize(const double newleng) ;

	void phithet( double rtp[3]) const ;

	Point3D & operator= (const Point3D  & right) ;

	Point3D & operator*= (const double c) ;
	Point3D & operator/= (const double c) ;

	Point3D & operator+= (const Point3D & right) ;
	Point3D & operator-= (const Point3D & right) ;

protected:
private:
} ; /* Point3D */

Point3D operator+( const Point3D & left, const Point3D & right) ;
Point3D operator-( const Point3D & left, const Point3D & right) ;

Point3D operator*( const double c, const Point3D & right) ;

ostream & operator<<(ostream &os, const Point3D & some) ;

#endif /* POINT3D_H */


==> anc/Polynomial1D.cxx <==
#include "Polynomial1D.h"

using namespace std ;

/*!******************************
* @brief Default Ctor .
*
* This defines a polynomial of value zero, without terms.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial1D::Polynomial1D() : terms()
{
}

/*!*******************************
* @brief Evaluation a a specific point on the abscissa
* @param[in] x The point on the abscissa
* @return The value of the polynomial at argument x.
*/
double Polynomial1D::at(const double x) const
{
	double val(0.0) ;
	for(int t=0 ; t < (int) terms.size() ; t++)
		val += terms[t].at(x) ;
	return val ;
}

/*!*******************************
* @brief First derivative of the polynomial.
* @return The polynomial which is the first derivative with respect to the independent variable.
*/
Polynomial1D Polynomial1D::deriv() const
{
	Polynomial1D resul;
	for(int t=0 ; t < (int) terms.size() ; t++)
		resul += terms[t].deriv() ;
	return resul ;
}

/*!*******************************
* @brief First integral of the polynomial.
* @return The polynomial which is the first integral with respect to the independent variable.
*/
Polynomial1D Polynomial1D::intgrl() const
{
	Polynomial1D resul;
	for(int t=0 ; t < (int) terms.size() ; t++)
		resul += terms[t].intgrl() ;
	return resul ;
}

/*!*******************************
* @brief First definite integral of the polynomial multiplied by a power.
* 
* Let sum_j c(j)*x^j be the polynomial. Then the function computes
*  sum_j c(j)*integral(x=0...1) x^(j+xtra) dx. This is the value of h(j)
* in the decomposition (projection) x^xtra = sum_j h(j)*this(x) iff
* this(x) is normalized to int(x=0..1) this(x)^2 dx=1.
* @return The integral over this*x^xtra between 0 and 1.
*/
double Polynomial1D::intgrlDef(const int xtra) const
{
	double resul(0.);
	for(int t=0 ; t < (int) terms.size() ; t++)
		resul += terms[t].intgrlDef(xtra) ;
	return resul ;
}

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial1D & Polynomial1D::operator*= (const double c)
{
	if ( c == 0.)
		/* multiplication with zero eliminates all terms */
		terms.clear() ;
	else
	{
		for(int t=0 ; t < (int) terms.size() ; t++)
			terms[t] *= c ;
	}
	return *this ;
}

/*!***********************************
* @brief Add a term to the terms list.
* @param right the term to be added.
* @return the sum of this and the new term.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial1D & Polynomial1D::operator+= (const Monomial1D & right)
{
	if ( right.coef == 0.)
		;
	else
	{
		bool included = false ;
		for(int t=0 ; t < (int) terms.size() ; t++)
		{
			Monomial1D & thist = terms[t] ;
			if ( thist.istype(right) )
			{
				/* update a matching term with the sum
				*/
				thist.coef += right.coef ;
				if ( thist.coef == 0.0)
					/* eliminate zero term results */
					terms.erase(terms.begin()+t) ;

				included = true ;
				break;
			}
		}

		if ( !included)
			/* did not find the exponent of right in any terms */
			terms.push_back(right) ;
	}
	return *this ;
}

/*!***********************************
* @brief Add another polynomial.
* @param right the terms to be added.
* @return the sum of this and the term on the right hand side.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial1D & Polynomial1D::operator+= (const Polynomial1D & right)
{
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		operator+=(right.terms[t]) ;
	return *this ;
}

/*!********************************
* Multiply two polynomials.
* @param left the polynomial left to the multiplication sign
* @param right the single-term polynomial right of the multiplication sign
* @return the product.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial1D operator*( const Polynomial1D & left, const Monomial1D & right)
{
	Polynomial1D resul ;
	for(int t=0 ; t < (int) left.terms.size() ; t++)
		resul += left.terms[t] * right ;
	return resul ;
}

/*!********************************
* Multiply two polynomials.
* @param left the polynomial left to the multiplication sign
* @param right the polynomial right of the multiplication sign
* @return the product. The coefficient is the product of the coeffienst and
*        the exponents are the sums of the individual exponents.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial1D operator*( const Polynomial1D & left, const Polynomial1D & right)
{
	Polynomial1D resul ;
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		resul += left * right.terms[t] ;
	return resul ;
}

/*!***********************************
* Print a polynomial term.
* @param os the output stream to print to
* @param some the term to be printed
* @since 2015-06-04
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const Polynomial1D & some)
{
	for(int t=0 ; t < (int) some.terms.size() ; t++)
		os << " " << some.terms[t] ;
	return os ;
}


==> anc/Polynomial1D.h <==
#ifndef POLYNOMIAL1D_H
#define POLYNOMIAL1D_H

/*!*****************************************************
* @file
* @brief API of the Polynomial1D class.
* The class represents a univariate polynomial with double-valued coefficients.
*/

using namespace std ;
#include <iostream>
#include <vector>

#include "Monomial1D.h"


/*!*********************************
* @brief A univariate polynomial represented as a sum of Monomial1D terms.
* @since 2015-06-04
*/
class Polynomial1D {
public:
	/** The list of the individual powers of the independent variable.
	*/
	vector<Monomial1D> terms ;

	Polynomial1D() ;

	double at(const double x) const ;
	Polynomial1D deriv() const ;
	Polynomial1D intgrl() const ;
	double intgrlDef(const int xtra) const ;

	Polynomial1D & operator*= (const double c) ;
	Polynomial1D & operator+= (const Monomial1D & right) ;
	Polynomial1D & operator+= (const Polynomial1D & right) ;

protected:
private:
} ;

Polynomial1D operator*( const Polynomial1D & left, const Monomial1D & right) ;
Polynomial1D operator*( const Polynomial1D & left, const Polynomial1D & right) ;

ostream & operator<<(ostream &os, const Polynomial1D & some) ;

#endif /* POLYNOMIAL1D_H */


==> anc/Polynomial2D.cxx <==
/*!**********************************************
* @file
* @brief Member functions of the Polynonial2D class.
*/

#include <cstdlib>

#include "Polynomial2D.h"
#include "ZernikeCirc.h"
#include "ZernikeRadi.h"
#include "ZernikeCircVec.h"
#include "Hypergeom21.h"

using namespace std ;

/*!******************************
* @brief Default Ctor .
*
* This defines a polynomial of value zero, without terms.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial2D::Polynomial2D() : terms()
{
}

#if defined HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H

/*!******************************
* @brief Ctor by performing a least squares fit to scattered data over the xy-domain.
*
* @param[in,out] fit2d The data set that represents data f(x,y).
*  If the fit has not yet been calculated, it will be done inside this ctor.
* @since 2015-06-08
* @author R. J. Mathar
*/
Polynomial2D::Polynomial2D(PowFit2D & fit2d) : terms()
{
	/* if not yet done, perform the fit....
	*/
	if ( fit2d.alpha.size() == 0 )
	{
		/* need at least one data point to fit to anything...
		*/
		if ( fit2d.size() > 0)
			fit2d.fit() ;
	}

	/* unpack the coefficients alpha() into the local monomial format.
	* This is very similar to the PowFit2D::fitted() call.
	*/
	for(int i=0; i < (int) fit2d.alpha.size() ; i++)
	{
		int powx, powy ;
		fit2d.strIndxInv(i,powx,powy) ;
		operator+=( Monomial2D(fit2d.alpha[i],powx,powy) ) ;
	}
}

#endif

#define M_1_SQRT2PI 0.398942280401432677939946059934
#define M_1_SQRTPI 0.564189583547756286948079451561

/*!******************************
* @brief Ctor from a single Zernike term.
*
* This implements the decomposition of c*Z(n,m) according to section II.D of arXiv:0809.2368.
* @param[in] Z The zernike polynomial to be converted.
* @since 2015-06-07
* @author R. J. Mathar
*/
Polynomial2D::Polynomial2D( const ZernikeCirc & Z) : terms()
{
	const int absm = abs(Z.m) ;
	const ZernikeRadi R(Z.n, Z.m) ;
	if ( Z.m >= 0)
	{
		/* cosines. treat each of the radial polynomial terms separately
		*/
		for(int ridx=0 ; ridx < (int)R.terms.size() ; ridx++)
		{
			const int & j = R.terms[ridx].expo ;
			for(int t = -(absm/2) ; t <= (j-absm)/2 ; t++)
			{
				/* equation (24) of arXiv:0809.2368 */
				double c = aux24(absm,t,j) ;
				/* There are 4 contributions to the coefficient:
				* The factor from the projection (c), the native coefficient
				* in the radial polynomial( terms[ridx].coef) , and two others posponed.
				*/ 
				c *= R.terms[ridx].coef ;
				Monomial2D m2d(c,2*t+absm,j-absm-2*t) ;
				operator+=(m2d) ;
			}
			
		}
	}
	else
	{
		/* sines. treat each of the radial polynomial terms separately
		*/
		if ( absm >0 )
			for(int ridx=0 ; ridx < (int)R.terms.size() ; ridx++)
			{
				const int & j = R.terms[ridx].expo ;
				for(int t = -((absm-1)/2) ; t <= (j-absm)/2 ; t++)
				{
					/* equation (26) of arXiv:0809.2368 */
					double c = aux26(absm,t,j) ;
					/* there are 4 contributions to the coefficient:
					* The factor from the projection (c), the native coefficient
					* in the radial polynomial( terms[ridx].coef) , and two others postponed.
					*/ 
					c *= R.terms[ridx].coef ;
					Monomial2D m2d(c,2*t+absm-1,j-absm-2*t+1) ;
					operator+=(m2d) ;
				}
				
			}
	}

	/* There is a (3rd) internal coefficient from using A(phi) instead
	* of the sine or cosine in Z that is sqrt(epsilon(m)*pi) and
	* to be cancelled
	*/
	if ( Z.m )
		operator*=(M_1_SQRTPI) ;
	else
		operator*=(M_1_SQRT2PI) ;

	/* There is a 4th cofficient inherited from the native Zernike term itself.
	*/
	operator*=(Z.coef) ;
}
#undef M_1_SQRT2PI
#undef M_1_SQRTPI

/*!******************************
* @brief Ctor from a sum of Zernike terms.
*
* The implementation transforms each term of Z with the aid of the
* basic ctor with the ZernikeCirc signature.
* @param[in] Z The Zernike expansion to be converted.
* @since 2015-06-07
* @author R. J. Mathar
*/
Polynomial2D::Polynomial2D( const ZernikeCircVec & Z) : terms()
{
	for(int t=0 ; t < (int) Z.terms.size() ; t++)
	{
		const Polynomial2D p2d(Z.terms[t] ) ;
		operator+=( p2d) ;
	}
}

/*!*********************************************
* @brief Auxiliary factor in equation 24 of arXiv:0809.2368.
* @param[in] m The azimuth quantum number. m>=0.
* @param[in] t The bias in the exponents of the x and y factor.
* @param[in] j Total power of the x and y factor. j>=0.
* @return The sum over k of (-1)^k binomial(m,2k)*binomial((j-m)/2,t+k)
* @since 2015-06-04
*/
double Polynomial2D::aux24(const int m, const int t, const int j)
{
	const int jmhalf = (j-m)/2 ;
	double resul(0.) ;
	for(int k=max(0,-t) ; k <= min(jmhalf-t,m/2) ; k++)
	{
		const double f = Hypergeom21::binomial(m,2*k) *Hypergeom21::binomial(jmhalf,t+k) ;
		if ( k % 2)
			resul -=f ;
		else
			resul +=f ;
	}
	return resul ;
}

/*!*********************************************
* @brief Auxiliary factor in equation 26 of arXiv:0809.2368.
* @param[in] m The azimuth quantum number. m>=0.
* @param[in] t The bias in the exponents of the x and y factor.
* @param[in] j Total power of the x and y factor. j>=0.
* @return The sum over k of (-1)^k binomial(m,2k)*binomial((j-m)/2,t+k)
* @since 2015-06-04
*/
double Polynomial2D::aux26(const int m, const int t, const int j)
{
	const int jmhalf = (j-m)/2 ;
	double resul(0.) ;
	if ( m > 0)
		for(int k=max(0,-t) ; k <= min(jmhalf-t,(m-1)/2) ; k++)
		{
			const double f = Hypergeom21::binomial(m,2*k+1) *Hypergeom21::binomial(jmhalf,t+k) ;
			if ( k % 2)
				resul -=f ;
			else
				resul +=f ;
		}
	return resul ;
}

/*!*******************************
* @brief Evaluation a a specific point on the abscissa
* @param[in] pt The point on the abscissa
* @return The value of the polynomial at x and y position of the point.
*/
double Polynomial2D::at(const Point2D & pt) const
{
	double val(0.0) ;
	for(int t=0 ; t < (int) terms.size() ; t++)
		val += terms[t].at(pt) ;
	return val ;
}

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial2D & Polynomial2D::operator*= (const double c)
{
	if ( c == 0.)
		/* multiplication with zero eliminates all terms */
		terms.clear() ;
	else
	{
		for(int t=0 ; t < (int) terms.size() ; t++)
			terms[t] *= c ;
	}
	return *this ;
}

/*!***********************************
* @brief Add a term to the terms list.
* @param right the term to be added.
* @return the sum of this and the new term.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial2D & Polynomial2D::operator+= (const Monomial2D & right)
{
	if ( right.coef == 0.)
		;
	else
	{
		bool included = false ;
		for(int t=0 ; t < (int) terms.size() ; t++)
		{
			Monomial2D & thist = terms[t] ;
			if ( thist.istype(right) )
			{
				/* update a matching term with the sum
				*/
				thist.coef += right.coef ;
				if ( thist.coef == 0.0)
					/* eliminate zero term results */
					terms.erase(terms.begin()+t) ;

				included = true ;
				break;
			}
		}

		if ( !included)
			/* did not find the exponent of right in any terms */
			terms.push_back(right) ;
	}
	return *this ;
}

/*!***********************************
* @brief Add another polynomial.
* @param right the terms to be added.
* @return the sum of this and the term on the right hand side.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial2D & Polynomial2D::operator+= (const Polynomial2D & right)
{
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		operator+=(right.terms[t]) ;
	return *this ;
}

/*!********************************
* Multiply two polynomials.
* @param left the polynomial left to the multiplication sign
* @param right the one-term polynomial right of the multiplication sign
* @return the product.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial2D operator*( const Polynomial2D & left, const Monomial2D & right)
{
	Polynomial2D resul ;
	for(int t=0 ; t < (int) left.terms.size() ; t++)
		resul += left.terms[t] * right ;
	return resul ;
}

/*!********************************
* Multiply two polynomials.
* @param left the trinomial left to the multiplication sign
* @param right the trinomial right of the multiplication sign
* @return the product. The coefficient is the product of the coeffienst and
*        the exponents are the sums of the individual exponents.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial2D operator*( const Polynomial2D & left, const Polynomial2D & right)
{
	Polynomial2D resul ;
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		resul += left * right.terms[t] ;
	return resul ;
}

/*!***********************************
* Print a polynomial term.
* @param os the output stream to print to
* @param some the term to be printed
* @since 2015-06-04
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const Polynomial2D & some)
{
	for(int t=0 ; t < (int) some.terms.size() ; t++)
		os << " " << some.terms[t] ;
	return os ;
}


==> anc/Polynomial2D.h <==
#ifndef POLYNOMIAL2D_H
#define POLYNOMIAL2D_H

/*!*****************************************************
* @file
* @brief API of the Polynomial2D class.
* The class represents a bivariate polynomial with double-valued coefficients.
*/

using namespace std ;
#include <iostream>
#include <vector>

#include "config.h"

#include "Monomial2D.h"
#include "Point2D.h"

#if defined HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H
#include "PowFit2D.h"
#endif

#if 0
/* to avoid circular inclusion of headers, we do not
* include these but use a forward declaration
*/
#include "ZernikeCirc.h"
#include "ZernikeCircVec.h"
#else
class ZernikeCirc ;
class ZernikeCircVec ;
#endif


/*!*********************************
* @brief A bivariate polynomial represented as a sum of Monomial2D terms.
* @since 2015-06-04
*/
class Polynomial2D {
public:
	/** The list of the individual powers of the independent variable.
	*/
	vector<Monomial2D> terms ;

	Polynomial2D() ;
	Polynomial2D(const ZernikeCirc & Z) ;
	Polynomial2D(const ZernikeCircVec & Z) ;
#if defined HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H
	Polynomial2D(PowFit2D & fit2d ) ;
#endif

	double at(const Point2D & pt) const ;

	Polynomial2D & operator*= (const double c) ;
	Polynomial2D & operator+= (const Monomial2D & right) ;
	Polynomial2D & operator+= (const Polynomial2D & right) ;

protected:
private:
	static double aux24(const int m, const int t, const int j) ;
	static double aux26(const int m, const int t, const int j) ;
} ;

Polynomial2D operator*( const Polynomial2D & left, const Monomial2D & right) ;
Polynomial2D operator*( const Polynomial2D & left, const Polynomial2D & right) ;

ostream & operator<<(ostream &os, const Polynomial2D & some) ;

#endif /* POLYNOMIAL2D_H */


==> anc/Polynomial3D.cxx <==
/*!**********************************************
* @file
* @brief Member functions of the Polynonial3D class.
*/

#include <cstdlib>

#include "Polynomial3D.h"
#include "Hypergeom21.h"

using namespace std ;

/*!******************************
* @brief Default Ctor .
*
* This defines a polynomial of value zero, without terms.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial3D::Polynomial3D() : terms()
{
}

/*!*******************************
* @brief Evaluation a a specific point on the abscissa
* @param[in] pt The point on the abscissa
* @return The value of the polynomial at x and y position of the point.
*/
double Polynomial3D::at(const Point3D & pt) const
{
	double val(0.0) ;
	for(int t=0 ; t < (int) terms.size() ; t++)
		val += terms[t].at(pt) ;
	return val ;
}

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial3D & Polynomial3D::operator*= (const double c)
{
	if ( c == 0.)
		/* multiplication with zero eliminates all terms */
		terms.clear() ;
	else
	{
		for(int t=0 ; t < (int) terms.size() ; t++)
			terms[t] *= c ;
	}
	return *this ;
}

/*!***********************************
* @brief Add a term to the terms list.
* @param right the term to be added.
* @return the sum of this and the new term.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial3D & Polynomial3D::operator+= (const Monomial3D & right)
{
	if ( right.coef == 0.)
		;
	else
	{
		bool included = false ;
		for(int t=0 ; t < (int) terms.size() ; t++)
		{
			Monomial3D & thist = terms[t] ;
			if ( thist.istype(right) )
			{
				/* update a matching term with the sum
				*/
				thist.coef += right.coef ;
				if ( thist.coef == 0.0)
					/* eliminate zero term results */
					terms.erase(terms.begin()+t) ;

				included = true ;
				break;
			}
		}

		if ( !included)
			/* did not find the exponent of right in any terms */
			terms.push_back(right) ;
	}
	return *this ;
}

/*!***********************************
* @brief Add another polynomial.
* @param right the terms to be added.
* @return the sum of this and the term on the right hand side.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial3D & Polynomial3D::operator+= (const Polynomial3D & right)
{
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		operator+=(right.terms[t]) ;
	return *this ;
}

/*!********************************
* Multiply two polynomials.
* @param left the polynomial left to the multiplication sign
* @param right the one-term polynomial right of the multiplication sign
* @return the product.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial3D operator*( const Polynomial3D & left, const Monomial3D & right)
{
	Polynomial3D resul ;
	for(int t=0 ; t < (int) left.terms.size() ; t++)
		resul += left.terms[t] * right ;
	return resul ;
}

/*!********************************
* Multiply two polynomials.
* @param left the trinomial left to the multiplication sign
* @param right the trinomial right of the multiplication sign
* @return the product. The coefficient is the product of the coeffienst and
*        the exponents are the sums of the individual exponents.
* @since 2015-06-04
* @author R. J. Mathar
*/
Polynomial3D operator*( const Polynomial3D & left, const Polynomial3D & right)
{
	Polynomial3D resul ;
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		resul += left * right.terms[t] ;
	return resul ;
}

/*!***********************************
* Print a polynomial term.
* @param os the output stream to print to
* @param some the term to be printed
* @since 2015-06-04
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const Polynomial3D & some)
{
	for(int t=0 ; t < (int) some.terms.size() ; t++)
		os << " " << some.terms[t] ;
	return os ;
}


==> anc/Polynomial3D.h <==
#ifndef POLYNOMIAL3D_H
#define POLYNOMIAL3D_H

/*!*****************************************************
* @file
* @brief API of the Polynomial3D class.
* The class represents a trivariate polynomial with double-valued coefficients.
*/

using namespace std ;
#include <iostream>
#include <vector>

#include "Monomial3D.h"
#include "Point3D.h"

/*!*********************************
* @brief A trivariate polynomial represented as a sum of Monomial3D terms.
* @since 2015-06-04
*/
class Polynomial3D {
public:
	/** The list of the individual powers of the independent variable.
	*/
	vector<Monomial3D> terms ;

	Polynomial3D() ;

	double at(const Point3D & pt) const ;

	Polynomial3D & operator*= (const double c) ;
	Polynomial3D & operator+= (const Monomial3D & right) ;
	Polynomial3D & operator+= (const Polynomial3D & right) ;

protected:
private:
} ;

Polynomial3D operator*( const Polynomial3D & left, const Monomial3D & right) ;
Polynomial3D operator*( const Polynomial3D & left, const Polynomial3D & right) ;

ostream & operator<<(ostream &os, const Polynomial3D & some) ;

#endif /* POLYNOMIAL3D_H */


==> anc/PowFit2D.cxx <==
/*!************************************************
* @file
* @brief member functions of the PowFit2D class.
*/

#include "config.h"

#if defined HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H


#include <iostream>
#include <fstream>
#include <sstream>
#include <cmath>

#include "PowFit2D.h"
#include "ZernikeCirc.h"

#ifdef HAVE_GSL_GSL_LINALG_H
#include <gsl/gsl_sf.h>
#include <gsl/gsl_matrix.h>
#include <gsl/gsl_vector.h>
#include <gsl/gsl_linalg.h>

#else /* HAVE_GSL_GSL_LINALG_H */

extern "C" {
/** The f2c header file f2c.h.
* A prerequisite to include clapack.h below.
* This is obtained from <a href="http://www.netlib.org/f2c">www.netlib.org/f2c</a>.
*/
#include <f2c.h>
}

extern "C" {
/** The clapack header file \c clapack.h.
* This is obtained from <a href="http://www.netlib.org/clapack">www.netlib.org/clapack</a>.
*/
#include <clapack.h>
}

#endif /* HAVE_GSL_GSL_LINALG_H */

using namespace std ;

/*!*********************************
* @brief Ctor reading x, y and function values f from an ASCII file.
*
* This initializes the PowFit2D::x, PowFit2D::y and PowFit2D::f vectors with
* the triples of floating point numbers that are to be fitted.
* @param[in] fname the file name of the input file with the tabulated (x,y,f) triples.
* @since 2007-07-12
* @author R. J. Mathar
*/
PowFit2D::PowFit2D(char *fname) : alpha(), x(), y(), f()
{
	readf(fname) ;
} /* ctor */

/*!*********************************
* @brief Ctor given a list of (x,y,f) triples.
*
* @param[in] fdata A list of (x,y,f) triples specifying function values f(x,y).
* @since 2015-06-08
* @author R. J. Mathar
*/
PowFit2D::PowFit2D(const vector<Point3D> & fdata) : alpha(), x(), y(), f()
{
	/* split each of the three values into separate internal data representations
	*/
	for(int d=0 ; d < (int) fdata.size() ; d++)
	{
		x.push_back(fdata[d].xyz[0]) ;
		y.push_back(fdata[d].xyz[1]) ;
		f.push_back(fdata[d].xyz[2]) ;
	}
} /* ctor */

/*!*************************************
* @brief Number of values that contribute to the statistics
*
* @return The size of the values array.
* @since 2015-05-07
* @author R. J. Mathar
*/
int PowFit2D::size() const
{
	return f.size() ;
} /* size */

/*!*************************************
* @brief Do the fitting.
*
* Minimize
* \f$ \sum_k [f(x_k,y_k)-f_k]^2\rightarrow \min \f$.
* with the ansatz
* \f$ f(x,y)= \sum_{p=0}^n \sum_{i=0}^p \alpha_{i,p-i} x^i y^{p-i} \f$.
* which leads to the linear system of equations for the unknown \f$ \alpha_{i,p-i}\f$
* \f$ \sum_{p,i}\alpha_{i,p-i} \sum_k x_k^iy_k^{p-i} x_k^l y_k^m = \sum_k f_k x_k^l y_k^m \f$.
* @param[in] maxP the maximum power in the fitting procedure.
*  The default of -1 means that it is chosen automatically to be the maximum
*  allowed by the number of 2D points that have been read in.
* @since 2007-07-12
* @author R. J. Mathar
*/
void PowFit2D::fit(int maxP)
{
	/* the degrees of freedom as determined by the number of points.
	*/
	const int deg = x.size() ;

	if( deg <=0)
	{
		cerr << "Number of points " << deg << " insufficient\n"; 
		exit(EXIT_FAILURE) ;
	}

	/* determine maxP automatically. deg=0 does not allow fitting.
	* deg=1,2 means maxP=0, deg=3..5 means maxP=1 etc.
	*/
	if ( maxP < 0 )
	{
		maxP = 0 ;
		while ( ZernikeCirc::triangNum(maxP+2) <= deg)
			maxP++ ;
	}
	else
	{
		while ( ZernikeCirc::triangNum(maxP+1) > deg)
			maxP-- ;
	}

	maxHybrP = maxP ;

	/* the number of fitting degrees of freedom
	* We keep this an overdetermined system, n<=deg. The case of n=deg
	* means the fit is actually an interpolation (ie, exact).
	* If for example maxP=2, we have the n=6 coeffs before x^0y^0, x^1y^0, x^0y^1,
	* x^1y^1, x^2y^0 and x^0y^2.
	*/
	int n=ZernikeCirc::triangNum(maxP+1) ;

#ifdef HAVE_GSL_GSL_LINALG_H
	/* the n by n matrix of the linear system of equations */
	gsl_matrix *A=gsl_matrix_alloc(n,n) ;
	gsl_matrix_set_all(A,0.) ;

	/* the RHS of the linear system of equations */
	gsl_vector *rhs=gsl_vector_alloc(n) ;
	gsl_vector_set_all(rhs,0.) ;

	/* fill the matrix and the right hand side
	*/
	for(int row=0; row<n ;row++)
	{
		int rowi, rowj ;
		strIndxInv(row,rowi,rowj) ;
		for(int col=0; col< n ;col++)
		{
			int coli, colj ;
			strIndxInv(col,coli,colj) ;
			/* debugging
			* cout << "# mapped " << row << " " << rowi << " " << rowj << endl ;
			*/
			for(int k=0 ; k < deg ;k++)
				* gsl_matrix_ptr(A,row,col) += pow(x[k],rowi+coli)*pow(y[k],rowj+colj) ;
		}
		for(int k=0 ; k < deg ;k++)
			*gsl_vector_ptr(rhs,row) += f[k]*pow(x[k],rowi)*pow(y[k],rowj) ;
	}

	/* solve the linear system of equations
	*/
	gsl_linalg_HH_svx(A,rhs) ;

	/* pack the expansion coefficients into the general space 
	*/
	alpha.clear() ;
	for(int row=0; row < n ; row++)
		alpha.push_back(gsl_vector_get(rhs,row)) ;

	gsl_vector_free(rhs) ;
	gsl_matrix_free(A) ;
#else /* HAVE_GSL_GSL_LINALG_H */

/* the macro maps a pair of Fortran77 0-based coordinates to a 
* 0-based 1D C index.
*/
#define POWFIT2D_F77_TO_C(row,col,N) ((col)*(N)+(row))
	/* the n by n matrix of the linear system of equations */
	double *A=new double[n*n] ;

	/* the RHS of the linear system of equations */
	double *rhs=new double[n] ;

	/* fill the matrix and the right hand side
	*/
	for(int row=0; row<n ;row++)
	{
		int rowi, rowj ;
		strIndxInv(row,rowi,rowj) ;
		for(int col=0; col< n ;col++)
		{
			int coli, colj ;
			strIndxInv(col,coli,colj) ;
			/* debugging
			* cout << "# mapped " << row << " " << rowi << " " << rowj << endl ;
			*/
			A[POWFIT2D_F77_TO_C(row,col,n)] =0. ;
			for(int k=0 ; k < deg ;k++)
				A[POWFIT2D_F77_TO_C(row,col,n)] += pow(x[k],rowi+coli)*pow(y[k],rowj+colj) ;
		}
		rhs[row]=0. ;
		for(int k=0 ; k < deg ;k++)
			rhs[row] += f[k]*pow(x[k],rowi)*pow(y[k],rowj) ;
	}

	/* solve the linear system of equations
	*/

	integer nrhs=1 ;
	integer lda= n ;
	integer *ipiv = new integer[n] ;
	integer info = 0 ;
	dgesv_(&lda,&nrhs,A,&lda,ipiv,rhs,&lda,&info) ;
	if ( info )
		cerr << __FILE__ << " " << __LINE__ << " dgesv(1) info= " << info << endl ;
	delete [] ipiv ;

	/* pack the expansion coefficients into the general space 
	*/
	alpha.clear() ;
	for(int row=0; row < n ; row++)
		alpha.push_back(rhs[row]) ;

	delete [] rhs ;
	delete [] A ;
#undef POWFIT2D_F77_TO_C
#endif /* HAVE_GSL_GSL_LINALG_H */
}

/*!*************************************
* @brief Classify the input line as comment or non-comment.
*
* @param inpli The input line
* @param preg The regular expression that flags comment lines.
* @author R. J. Mathar
*/
bool PowFit2D::isComment(const string inpli, const regex_t & preg)
{
	if ( regexec(&preg,inpli.c_str(),0,0,0) == 0)
		return true ;
	else
		return false ;
}

/*!************************************
* @brief Calculate a value of the fitting function.

* There must have been at least one call to PowFit2D::fit before
* calling this function.

* @param[in] p2d The coordinates of the point at which the fitting function is evaluated.
* @return the value of the bivariate polynomial (the fit) at the 2D point.
* @since 2015-06-08
* @author R. J. Mathar
*/
double PowFit2D::fitted(const Point2D &p2d)
{
	return fitted(p2d.xy[0], p2d.xy[1]) ;
} /* fitted */

/*!************************************
* @brief Calculate a value of the fitting function.

* There must have been at least one call to PowFit2D::fit before
* calling this function.

* @param[in] x Cartesian x coordinate of the 2D point
* @param[in] y Cartesian y coordinate of the 2D point
* @return the mixed polynomial (the fit) at the 2D point.
* @since 2007-07-12
* @author R. J. Mathar
*/
double PowFit2D::fitted(const double x, const double y)
{
	double f=0. ;
	for(int i=0; i < (int) alpha.size() ; i++)
	{
		int powx, powy ;
		strIndxInv(i,powx,powy) ;
		f += alpha[i]*pow(x,powx)*pow(y,powy) ;
	}
	return f ;
} /* fitted */

/*!****************************************
* @brief Read the (x,y,f) triples from an ASCII file.
*
* The syntax of the lines in the ASCII file is as follows:
* - Lines that start with optional white space followed by a hash (#) or
*   containing only white space are ignored (a.k.a. comment lines)
* - All other lines start with three floating point numbers separated
*   by white space. Letters and numbers in the rest of these lines are
*   ignored. The three floating point numbers are the x Cartesian coordinate,
*   then the y Cartesian coordinate, then the function value f.
*   The count of lines of this form implies the number of input triples.
* @param[in] fname the UNIX file name
* @since 2007-07-12
* @author R. J. Mathar
*/
void PowFit2D::readf(char *fname)
{
	ifstream inf(fname) ;
	/* complain if the file is not readable.
	*/
	if ( !inf)
	{
		cerr << "Cannot open " << fname << endl ;
		exit(EXIT_FAILURE) ;
	}

	/* a regular expression characterizing comment lines
	*/
	regex_t preg;
	if ( int rege = regcomp(&preg,"(^[[:space:]]*#)|(^[[:space:]]*$)",REG_NOSUB|REG_EXTENDED) )
	{
		char errbuf[257] ;
		regerror(rege,&preg,errbuf,257) ;
		cerr << __FILE__ << " " << __LINE__ << " " << errbuf << endl ;
	}

	/* read the file line by line until EOF.
	*/
	while( !inf.eof() )
	{
		/* one line of the input file
		*/
		string inpli ;
		getline(inf,inpli) ;
		if ( !isComment(inpli,preg) )
		{
			double vals[3] ;
			istringstream s(inpli) ;
			s >> vals[0] >> vals[1] >> vals[2] ;
			x.push_back(vals[0]) ;
			y.push_back(vals[1]) ;
			f.push_back(vals[2]) ;
		}
	}
	regfree(&preg) ;
}

/*!*****************************************
* @brief Derive a straightened single index from a pair index.
*
* The result is constructed by reading the infinite 2x2 array of integer indices
* in the first quadrant along anti-diagonals.
* @param[in] i first index of the pair, >=0
* @param[in] j second index of the pair, >=0
* @return a unique number larger or equal to zero. (0,0) is mapped on 0,
*  (0,1) on 1, (1,0) on 2, (0,2) on 3, (1,1) on 4, (2,0) on 5 etc. So a group
*  of common i+j produces a sequential list of integers, and the smallest i
*  are maped on the lower single indices.
* @since 2007-07-12
* @author R. J. Mathar
*/
int PowFit2D::strIndx( const int i, const int j)
{
	return ZernikeCirc::triangNum(i+j)+i ;
} /* strIndx */

/*!********************************************
* @brief Decompose a straightened single index into a pair of indices.
* 
* This is the inverse function of strIndx().
* @param[in] n the straightened single index.
* @param[out] i first index of the pair, >=0
* @param[out] j second index of the pair, >=0
* @since 2007-07-12
* @author R. J. Mathar
*/
void PowFit2D::strIndxInv( const int n, int &i, int & j)
{
	/* the triangular number that starts a sequence of  common sum i+j
	*/
	int p=0 ;
	while ( ZernikeCirc::triangNum(p) <= n)
		p++ ;
	p-- ;
	i = n-ZernikeCirc::triangNum(p) ;
	j=p-i ;
} /* strIndxInv */

#endif /* HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H */


==> anc/PowFit2D.h <==
#ifndef POWFIT2D_H
#define POWFIT2D_H


/*!******************************************
* @file
* @brief A class for least squares bivariate polynomial fitting for functions over a plane.
*/

/*!***************************************************
* @author Richard J. Mathar
* @since 2007-07-12
*/

#include "config.h"

#if defined HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H

#include <vector>
#include <string>
#include <regex.h>

#include "Point3D.h"
#include "Point2D.h"

#ifdef HAVE_GSL_GSL_LINALG_H
#include <gsl/gsl_sf.h>
#include <gsl/gsl_matrix.h>
#include <gsl/gsl_vector.h>
#include <gsl/gsl_linalg.h>

#else /* HAVE_GSL_GSL_LINALG_H */

extern "C" {
/** The f2c header file f2c.h.
* A prerequisite to include clapack.h below.
* This is obtained from <a href="http://www.netlib.org/f2c">www.netlib.org/f2c</a>.
*/
#include <f2c.h>
}

extern "C" {
/** The clapack header file \c clapack.h.
* This is obtained from <a href="http://www.netlib.org/clapack">www.netlib.org/clapack</a>.
*/
#include <clapack.h>
}

#endif /* HAVE_GSL_GSL_LINALG_H */

using namespace std ;

/*!*******************************
* @brief An ordinary least squares fit that adapts a polynomial fit to data f(x,y).
*
* The class contains a list of 2D points \f$(x_k,y_k)\f$, \f$k=1,..,N\f$, and scalar
* functions values \f$f_k\f$ of these, and performs a least squares fit on a polynomial
* basis in the sense of \f$f_k\approx \sum_{i,j} \alpha_{i,j} x_k^i y_k^j\f$.
* @since 2007-07-12
* @author R. J. Mathar
*/
class PowFit2D {
public:

	/** list of expansion coefficients, 1D version (straightened)
	*/
	vector<double> alpha ;

	PowFit2D(char *fname) ;
	PowFit2D(const vector<Point3D> & fdata) ;

	void fit(int maxP = -1) ;
	void keepRange( const float low, const float high) ;
	double fitted(const double x, const double y) ;
	double fitted(const Point2D & p2d) ;

	int size() const ;

	static int strIndx( const int i, const int j) ;
	static void strIndxInv( const int n, int &i, int & j) ;

protected:
private:

	/** list of x coordinates
	*/
	vector<double> x ;

	/** list of y coordinates, one per x coordinate
	*/
	vector<double> y ;

	/** list of function values, one per (x,y) pair.
	*/
	vector<double> f ;

	/** the maximum combined power of the x and y coordinates for the fit
	*/
	int maxHybrP ;

	static bool isComment(const string inpli, const regex_t & preg) ;
	void readf(char *fname) ;
} ;

#endif /* HAVE_GSL_GSL_LINALG_H || defined HAVE_CLAPACK_H && defined HAVE_FC_H */

#endif /* POWFIT2D_H */


==> anc/Ylm.cxx <==
#include <iostream>
#include <cstdlib>

#ifdef HAVE_GSL_GSL_SF_H

#include <gsl/gsl_sf.h>

#include "Ylm.h"

using namespace std ;

/*!*****************************************
* @brief Default ctor.
*
* This represents a term that is everywhere zero.
* @since 2009-09-29
* @author R. J. Mathar
*/
Ylm::Ylm() : l(0), m(0), c(0.)
{
}

/*!*****************************************
* @since 2009-09-29
* @author R. J. Mathar
*/
Ylm::Ylm(const int orbl, const int magm, const complex<double> coef) : l(orbl), m(magm), c(coef)
{
	if ( abs(magm) > orbl )
	{
		cerr << "Ylm ctor invalid m= " << magm << " l= "  << orbl << endl ;
		exit(EXIT_FAILURE) ;
	}
	if ( orbl < 0 )
	{
		cerr << "Ylm ctor invalid l= " << orbl << endl ;
		exit(EXIT_FAILURE) ;
	}
}

/** complex conjugation, including the coefficient
* Edmonds, (2.5.6)
* Y(l,-m) = (-1)^m *cc [Y(l,m)]
* replaced by the public non-member function below.
* @since 2009-09-29
* @author R. J. Mathar
*/
Ylm Ylm::conj() const
{
	if ( abs(m) %2 )	// (-1)^m=-1
		return Ylm(l,-m,-std::conj(c)) ;
	else		// (-1)^m=+1
		return Ylm(l,-m,std::conj(c)) ;
}

/*!*****************************************
* @since 2009-09-29
* @author R. J. Mathar
*/
Ylm & Ylm::operator*= (const complex<double> & fact)
{
	c *= fact ;
	return *this ;
}

/*!*****************************************
* @since 2009-09-29
* @author R. J. Mathar
*/
Ylm operator*(const complex<double> & fact, const Ylm & right)
{
	// return Ylm(right.l, right.m, right.c*fact) ;
	Ylm resul(right) ;
	return (resul *= fact) ;
}

/** complex conjugation, including the coefficient
* Edmonds, (2.5.6)
* Y(l,-m) = (-1)^m *cc [Y(l,m)]
* @since 2009-09-29
* @author R. J. Mathar
*/
Ylm conj(const Ylm & arg)
{
	Ylm resul(arg.l, -arg.m, std::conj(arg.c)) ;
	if ( abs(arg.m) %2 )	// (-1)^m=-1
		resul.c *= -1 ;
	return resul ;
}

/** Wigner 3J coefficient in the Edmonds version, mapped on the corresponding
* version by Abramowitz-Stegun implemented in the GSL
* @since 2009-09-29
* @author R. J. Mathar
*/
static double Wigner3j(const int j1, const int j2, const int j3, const int m1, const int m2, const int m3)
{
	const double resul = gsl_sf_coupling_3j(2*j1,2*j2,2*j3,2*m1,2*m2,-2*m3)/sqrt(2.*j3+1) ;
	return ((j1+j2+m3) % 2) ? -resul : resul ;
}

/**
* Product of the left Ylm, not taken complex conjugated, by the right Ylm.
* Edmonds (4.6.5):
* Y(l1,m1)*Y(l2,m2)=sum(l,m) sqrt[(2l1+1)(2l2+1)(2l+1)/4/pi] j3(l1 l2 l, m1 m2 m)*j3(l1 l2 l,0 0 0)*cc[Y(l,m)]
* j3(j1 j2 j3, m1 m2 m3) = (-1)^(j1-j2-m3)*CGordan<j1 m1 j2 m2|j3 -m3>/sqrt(2*j3+1)
* @since 2009-09-29
* @author R. J. Mathar
*/
vector<Ylm> operator*(const Ylm & left, const Ylm & right)
{
	vector<Ylm> resul ;
	// selection rule of Wigner-3j coefficients: sum of the m must be zero to create nonzero first j3(...)
	const int m = -left.m-right.m ;
	// skip by 2 units since j1+j2+j3 odd means that the 2nd Wigner factor is zero
	for(int l = abs(left.l-right.l) ; l <= left.l+right.l ; l += 2)
	{
		if ( abs(m) <= l )
		{
			const double pref= sqrt((left.l+0.5)*(right.l+0.5)*(2*l+1)/M_PI)
				*Wigner3j(left.l,right.l,l,left.m,right.m,m) *Wigner3j(left.l,right.l,l,0,0,0) ;
			const complex<double> c = left.c*right.c*pref  ;
		
			Ylm term(l,m) ;
			resul.push_back( c*conj(term) ) ;
		}
	}
	return resul ;
}

/**
* equality does not check for the same coefficient in front, only for the same type.
* @since 2009-09-29
* @author R. J. Mathar
*/
bool operator== (const Ylm & first, const Ylm & secnd)
{
	return ( first.l == secnd.l && first.m == secnd.m ) ;
}

/*!*****************************************
* @since 2009-09-29
* @author R. J. Mathar
*/
bool operator!= (const Ylm & first, const Ylm & secnd)
{
	return ( first.l != secnd.l || first.m != secnd.m ) ;
}

/*!*****************************************
* @since 2009-09-29
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const Ylm & someylm)
{
	os << " (" << someylm.l << "," << someylm.m << ") " ;
	return os ;
}

#endif /* HAVE_GSL_GSL_SF_H */


==> anc/Ylm.h <==
#ifndef YLM_H
#define YLM_H

#include "config.h"

#ifdef HAVE_GSL_GSL_SF_H

#include <complex>
#include <vector>

using namespace std ;

/*!***********************************
* @brief A single spherical harmonic term coef*Y(l,m).
*
* The notation and in particular the parity is fixed as in Edmonds,
* Angular momentum in quantum mechanics, 1957,
* (2.5.29): c* (-1)^m*sqrt{ (2l+1)/(4pi) (l-m)!/(l+m)!} P_l^m(cos theta) exp(i*m*phi).
* P_l^m = (1-x^2)^(m/2) d^m P_l(x)/dx^m
* int(dOmega conj(Y (l1,m1))*Y(l2,m2) = delta(l1,l2)delta(m1,m2) where dOmega=sin (theta)dtheta dphi
* (2.5.18): P_l^(-m)(x)=(-)^m (l-m)!/(l+m)! P_l^m(x)
* int dOmega Y(l1,m1) Y(l2,m2) Y(l3,m3) = sqrt{(2l1+1)(2l2+1)(2l3+1)/4/pi} j3(l1 l2 l3, 0 0 0) *j3(l1 l2 l3, m1 m2 m3)
*
* Parity w.r.t image of the argument, r->-r, phi->phi+180 deg, theta->180-theta
*  exp(i*m*phi)->exp(i*m*phi)*exp(i*m*pi)=exp(i*m*phi)*(-)^m.
*  cos(theta)-> -cos(theta), P_l^m(cos theta)-> (-)^(l-m) P_l^m(cos theta) since it
*    has parity l-m.
*  full contribution of r->-r cancelation of the two (-)^m and (-1)^l remains.
*
* @since 2009-09-29
* @author R. J. Mathar
*/
class Ylm {
public:
	/** Angular momentum quantum number. l = 0,1,2,...
	*/
	int l ;

	/** Magnetic quantum number, -l<=m<= l.
	*/
	int m ;

	/** Any additional factor or coefficient. The implicit sqrt() is an extra factor, not part of this number.
	* Although the individual Ylm is defined as a complex number field which does not specifiy any
	* additional degree of freedom, this extra parameter is useful to represent vectors of Ylm's
	* (linear combinations) with mixed expansion coeffients>
	*/
	complex<double> c ;

	Ylm() ;

	Ylm(const int orbl, const int magm, const complex<double> coef=1.) ;

	Ylm conj() const ;

	Ylm & operator*= (const complex<double> & fact) ;

protected:
private:
} ;

Ylm operator*(const complex<double> & fact, const Ylm & right) ;

Ylm conj(const Ylm & arg) ;

vector<Ylm> operator*(const Ylm & left, const Ylm & right) ;

bool operator== (const Ylm & first, const Ylm & secnd) ;

bool operator!= (const Ylm & first, const Ylm & secnd) ;

ostream & operator<<(ostream &os, const Ylm & someylm) ;

#endif /* GSL_GSL_SF_H */
#endif /* YLM_H */


==> anc/ZernikeCirc.cxx <==
/*!*****************************************************
* @file
* @brief The class defines a rectangular area in pixel units.
*/

#include <cmath>
#include <cstdlib>

#include "ZernikeCirc.h"
#include "ZernikeRadi.h"
#include "ZernikeCircAzi.h"

using namespace std ;

/*!**************************************** 
* @brief Default constructor.
*
* The value of the function is 0 everywhere.
* @since 2015-06-04
* @author Richard J. Mathar
*/
ZernikeCirc::ZernikeCirc() 
	: n(0), m(0), coef(0)
{
} /* ZernikeCirc::ZernikeCirc */

/*!**************************************** 
* @brief Constructor from a Noll index.
*
* @param nollIdx The positive Noll's index.
* @param coeff The additional factor of the value.
* @since 2015-06-04
* @author Richard J. Mathar
*/
ZernikeCirc::ZernikeCirc(int nollIdx, const double coeff) 
	: coef(coeff)
{
	initNoll(nollIdx) ;
} /* ZernikeCirc::ZernikeCirc */

/*!**************************************** 
* @brief Constructor for a multiple of a single Zernike polynomial.

* The value of the Zernike polynomial is coeff*Z(n,m) where the
* value of Z(n,m) is the value from the Zernike polynomial normalized to unity.

* @param radIdxn The radial index in the range >=0.
* @param aziIdxm The azimuthal index in the range -radIdx <= aziIdxm <= radIdxn.
*  This number is supposed to have the same parity (even, odd) as radIdxn.
* @param coeff The coefficient. This makes only sense if it is nonzero for most
*  applications.
* @since 2015-06-04
* @author Richard J. Mathar
*/
ZernikeCirc::ZernikeCirc(const int radIdxn, const int aziIdxm, const double coeff) 
	: n(radIdxn), m(aziIdxm), coef(coeff)
{
	/* ad hoc implicit correction if the parameters are out of range
	*/
	if ( n < 0 || abs(m) > n || ((n-m) %2) )
		coef=0.0 ;
} /* ZernikeCirc::ZernikeCirc */

/*!**************************************** 
* @brief Compute the (n,m) pair given a Noll index.
*
* @param nollIdx The positive Noll's index.
* @since 2015-06-04
* @author Richard J. Mathar
*/
void ZernikeCirc::initNoll(int nollIdx) 
{
	/* ad hoc implicit correction if the index is out of range
	*/
	if ( nollIdx <= 0 )
	{
		coef=0.0 ;
		n=m=0 ;
	}
	else
	{
		/* move from 1-based index to 0-based index
		*/
		nollIdx-- ;
		/* map the 0-based index nollIdx=0->n=0, nollIdx=1,2->n=1, nollIdx=3,4,5->n=2 etc.
		* This is essentially an inverse of the nollIdx() function.
		*/
		n= invTriangNum(nollIdx) ;

		/* subtract the triangular offset to obtain a residual number from 0 up to n
		*/
		int nresid = nollIdx-triangNum(n) ;

		if ( n %2 )
		{
			/* n odd, m odd = +-1, +-3, +-5,..
			* round nresid up to odd value
			*/
			nresid += (nresid+1)% 2;
			if ( nollIdx %2 )
				/* 0-based odd index, 1-based even index cosine
				*/
				m = nresid ;
			else
				/* 0-based even index, 1-based odd index, sine
				*/
				m = -nresid ;
		}
		else
		{
			/* n even, m even = 0, +-2 , +-4, +-6
			* round nresid up to even value
			*/
			nresid += nresid % 2;
			if ( nollIdx %2 )
				/* 0-based odd index, 1-based even index cosine */
				m = nresid ;
			else
				/* 0-based even index, 1-based odd index, sine */
				m = -nresid ;
		}
	}
} /* ZernikeCirc::initNoll */

/*!**************************************** 
* @brief Get Noll's index corresponding to the (n,m) parameter pair.

* @return Noll's index >=1.
* @since 2015-06-04
* @author Richard J. Mathar
*/
int ZernikeCirc::nollIdx() const
{
	/* first map n=0 to j=0, n=1 to j=1,2, n=2 to j=3,4,5, n=3 to j=6,7,8,9 etc.
	*/
	int j= triangNum(n) ;

	/* the value of m decides whether j is to be incremented by a number between 0 and n.
	* Positive m are cosines and odd (0-based) j.
	* Negative m are sines and even (0-based) j.
	* Examples: for n=4, m=0->j=10, m=+2->j=11, m=-2->j=12, m=+4->j=13, m=-4->j=14.
	* For n=5, m=+1->j=15, m=-1->j=16, m=+3->j=17, m=-3->j=18, m=+5->j=19, m=-5->j=20.
	* Examples: for n=4, m=0->j += 0, m=+2->j += 1, m=-2->j += 2, m=+4->j += 3, m=-4->j +=4.
	* For n=5, m=+1->j += 0, m=-1->j += 1, m=+3->j += 2, m=-3->j += 3, m=+5->j += 4, m=-5->j += 5.
	*/

	if ( m > 0 )
	{
		if ( j % 2)
			/* base j is odd and need to reach an odd j. Need to add even m or m-1 */
			j += m - (m %2 ) ;
		else
			/* base j is even and need to reach an odd j. Need to add odd m or m-1 */
			j += m - ((m-1)%2 ) ;
	}
	else if ( m < 0 )
	{
		const int absm = abs(m) ;
		if ( j % 2)
			/* base j is odd and need to reach an even j. Need to add odd |m| or |m-1| */
			j += absm - ((absm-1)%2 ) ;
		else
			/* base j is even and need to reach an even j. Need to add even |m| or |m-1| */
			j += absm - (absm %2 ) ;
	}

	/* since Noll's indices are 1-based, add a 1 for the final result
	*/
	return j+1 ;
} /* ZernikeCirc::triangNum */

/*!**************************************** 
* @brief The value of the triangular number.

* @param[in] n Index of the triangular number.
* @return n*(n+1)/2. This is (for n>=0 ) 0, 1, 3, 6, 10, 15, 21, 28, 36,...
* @since 2015-06-04
* @author Richard J. Mathar
*/
int ZernikeCirc::triangNum(const int n)
{
	return n*(n+1)/2 ;
} /* ZernikeCirc::triangNum */

/*!**************************************** 
* @brief The value of the (greedy) inverse triangular number.

* @param[in] t The positive integer.
* @return The largest number n such that the n'th triangular number is <= t.
* @since 2015-06-04
* @author Richard J. Mathar
*/
int ZernikeCirc::invTriangNum(const int t)
{
	/* The solution to n*(n+1)/2=t is n=[sqrt(1+8t)-1]/2 . We wish to get the floor function
	* of this, and do the arithmetics in double precision. So instead of using t we insert t+1/2
	* into the formula for some extra protection before rounding down.
	*/
	return (sqrt(5.0+8.0*t)-1.)/2.0 ;
} /* ZernikeCirc::invTriangNum */

/*!*************************************************
* @brief  Test whether the polynomial is of some type of a given exponent.
*
* Check whether the current polynomial is compatible with respect to addition.
* @param radIdxn the radial parameter of the reference type
* @param aziIdxm the azimuth parameter of the reference type
* @return true of the current type matches the reference type.
* @since 2015-06-05
* @author R. J. Mathar
*/
bool ZernikeCirc::istype( const int radIdxn, const int aziIdxm) const
{
	return (n == radIdxn && m == aziIdxm);
}

/*!*************************************
* @brief Test whether the polynomial is of some type of a given exponent.
*
* Check whether the current polynomial is compatible with respect to addition.
* @param oth the polynomial to match against
* @return true of the current type matches the exponent of the reference type.
* @since 2015-06-05
* @author R. J. Mathar
*/
bool ZernikeCirc::istype( const ZernikeCirc & oth) const
{
	/* forward the test to the more basic implementation with
	* the function signature of three integer exponents.
	*/
	return istype(oth.n, oth.m) ;
}


/*!**************************************** 
* @brief Value at a point in the unit circle.

* @return The value at the specified point.
*  If the point is outside the unit circle, the value is zero.
* @since 2015-06-04
* @author Richard J. Mathar
*/
double ZernikeCirc::at(const Point2D & xy) const
{
	double rphi[2] ;
	/* convert the x and y coorcinates to distance and azimuth
	*/
	xy.rhophi(rphi) ;

	if (rphi[0] > 1.)
		return 0. ;

	/* construct the radial polynomial and its value
	*/
	const ZernikeRadi R(n,m) ;
	double val = R.at(rphi[0]) ;

	/* multiply with the value of the azimuthal term
	*/
	const ZernikeCircAzi A(m) ;
	val *= A.at(rphi[1]) ;

	val *= coef ;

	return val ;
}

/*!**************************************** 
* @brief Multiply by a constant.
*
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-05
* @author Richard J. Mathar
*/
ZernikeCirc & ZernikeCirc::operator*= (const double c)
{
	coef *= c ;
	return *this ;
}

/*!**************************************** 
* @brief Multiply by a constant.
*
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-05
* @author Richard J. Mathar
*/
ZernikeCirc & ZernikeCirc::operator/= (const double c)
{
	coef /= c ;
	return *this ;
}

/*!**********************************************
* @brief String representation coefficient*Z(n,m) send to an output stream
*
* @since 2015-06-04
* @author Richard J. Mathar
*/
ostream & operator<< (ostream & os, const ZernikeCirc & z)
{
        os << z.coef << "*Z(" << z.n << "," << z.m << ") " ;
        return os ;
}


==> anc/ZernikeCirc.h <==
#ifndef ZERNIKECIRC_H
#define ZERNIKECIRC_H

/*!********************************************
* @file
* @brief API of the ZernikeCirc class.
*/

using namespace std ;

#include <iostream>
#include "Polynomial1D.h"
#include "Hypergeom21.h"
#include "Point2D.h"

/*!*************************************
* @brief A single Zernike term c*Z(n,m).
* @since 2013-10-30
* @author Richard J. Mathar
*/
class ZernikeCirc {

public:
	/** Radial parameter. n>=0.
	*/
	int n;

	/** Azimuthal parameter. -n <= m <= n. n-m even.
	*/
	int m;

	/** An additional multiplier which allows to deal with vectors of polynomials.
	*/
	double coef;

	ZernikeCirc() ;
	ZernikeCirc(const int nollIdx, const double coeff = 1.0) ;
	ZernikeCirc(const int radiIdxn, const int aziIdxm, const double coeff=1.0) ;

	bool istype( const int radIdxn, const int aziIdxm) const ;
	bool istype( const ZernikeCirc & oth) const ;

	static int triangNum(const int n) ;
	static int invTriangNum(const int t) ;
	int nollIdx() const ;

	// Hypergeom21 R() const ;
	double at(const Point2D & xy) const ;

	ZernikeCirc & operator*= (const double c) ;
	ZernikeCirc & operator/= (const double c) ;

protected:
private:
	void initNoll(const int nollIdx) ;

} ; /* ZernikeCirc */

ostream & operator<< (ostream & os, const ZernikeCirc & z) ;

#endif /* ZERNIKECIRC_H */


==> anc/ZernikeCircAzi.cxx <==
/*!*****************************************************
* @file
* @brief The class defines a azimuth function (sine or cosine) of a Zernike Circle function.
*/

#include <cmath>
#include <vector>

#include "ZernikeCircAzi.h"
#include "ZernikeCirc.h"

using namespace std ;

#define M_1_SQRT2PI 0.398942280401432677939946059934
#define M_1_SQRTPI 0.564189583547756286948079451561

/*!**************************************** 
* @brief Constructor.
*
* @param[in] aziIdxm The azimuthal parameter m.
* @param[in] c An optional additional multiplication factor.
* @since 2015-06-06
* @author Richard J. Mathar
*/
ZernikeCircAzi::ZernikeCircAzi(const int aziIdxm,const double c) : m(aziIdxm), coef(c)
{
} /* ZernikeCirc::ZernikeCircAzi */

/*!**************************************** 
* @brief Value at a specified azimuth angle.
*
* @param[in] phi The angle in radians.
* @return The value of the sine or cosine, including the Neuman normalization constant.
* @since 2015-06-06
* @author Richard J. Mathar
*/
double ZernikeCircAzi::at(const double phi) const
{
	/* multiply with the azimuthal term. odd m are sine terms, even m are cosine terms.
	* We also keep these orthonormal. int(cos(m*phi)^2,phi=0..2*pi) = 2*pi (m=0) and =pi (m>0)
	* int(sin(m*phi)^2,phi=0..2*pi) = 0 (m=0) and =pi (m>0).
	*/
	if ( m == 0 )
	{
		/* even m =0; need 1/sqrt(2*pi) because cos(0)=1 */
		return M_1_SQRT2PI *coef ;
	}
	else if ( m <0 )
	{
		/* sine terms, need 1/sqrt(pi), |m| = -m, sin(-m*phi)=-sin(m*phi) */
		return M_1_SQRTPI*sin(-m*phi) *coef ;
	}
       	else
	{
		/* cosine terms, sign not important, need 1/sqrt(pi) */
		return M_1_SQRTPI*cos(m*phi) *coef ;
	}

} /* ZernikeCircAzi::at */

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
ZernikeCircAzi & ZernikeCircAzi::operator*= (const double c)
{
        coef *= c ;
        return *this ;
}

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to divide through.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
ZernikeCircAzi & ZernikeCircAzi::operator/= (const double c)
{
        coef /= c ;
        return *this ;
}

/*!****************************************
* @brief Get the Neumann factor.

* @param[in] m Azimuth parameter.
* @return 2 if m=0, otherwise 1.
* @since 2015-06-05
* @author Richard J. Mathar
*/
int ZernikeCircAzi::neumannFact(const int m)
{
        return ( m ? 1 : 2) ;
} /* ZernikeCircAzi::neumannFact */

/*!****************************************
* @brief Get the Neumann factor.

* @return 2 if m=0, otherwise 1.
* @since 2015-06-05
* @author Richard J. Mathar
*/
int ZernikeCircAzi::neumannFact() const
{
        return neumannFact(m) ;
} /* ZernikeCircAzi::neumannFact */

/*!***********************************
* Print the azimuth term.
* @param os the output stream to print to
* @param some the term to be printed
* @since 2015-06-07
* @author R. J. Mathar
*/
ostream & operator<<(ostream &os, const ZernikeCircAzi & some)
{
	os << some.coef << " A(" << some.m << ") " ;
	return os ;
}


#undef M_1_SQRTPI
#undef M_1_SQRT2PI


==> anc/ZernikeCircAzi.h <==
#ifndef ZERNIKECIRCAZI_H
#define ZERNIKECIRCAZI_H

#include <vector>
#include <iostream>

/*!********************************************
* @file
* @brief API of the ZernikeCircAzi class.
*/

using namespace std ;

/*!*************************************
* @brief A normalized Zernike azimuthal function.
* @since 2015-06-06
* @author Richard J. Mathar
*/
class ZernikeCircAzi {

public:
	/** Azimuthal parameter. -n <= m <= n. n-m even.
	*/
	int m;

	/** any additional multiplier which is not implied by the normalization factors.
	*/
	double coef ;

	ZernikeCircAzi(const int aziIdxm, const double c=1.0) ;

	double at(const double phi) const ;

	int neumannFact() const ;
	static int neumannFact(const int aziIdxm) ;

	ZernikeCircAzi & operator*= (const double c) ;
	ZernikeCircAzi & operator/= (const double c) ;

protected:
private:

} ; /* ZernikeCircAzi */

ostream & operator<<(ostream &os, const ZernikeCircAzi & some) ;

#endif /* ZERNIKECIRCAZI_H */


==> anc/ZernikeCircAziVec.cxx <==
/*!*****************************************************
* @file
* @brief The class defines a linear superposition of azimuth function.
*/

#include <cmath>
#include <vector>

#include "ZernikeCircAziVec.h"

using namespace std ;

/*!**************************************** 
* @brief Default Constructor.
*
* This defines a function with no terms which is everywhere zero.
* @since 2015-06-06
* @author Richard J. Mathar
*/
ZernikeCircAziVec::ZernikeCircAziVec() : terms()
{
} /* ZernikeCircAciVec::ZernikeCircAziVec */

/*!**************************************** 
* @brief Value at a specified azimuth angle.
*
* @param phi The angle in radians.
* @return The value of the sum of the individual terms.
* @since 2015-06-06
* @author Richard J. Mathar
*/
double ZernikeCircAziVec::at(const double phi) const
{
	double resul(0.) ;
	for(int t=0 ; t < (int) terms.size() ; t++)
		resul += terms[t].at(phi) ;
	return resul ;
} /* ZernikeCircAziVec::at */

/*!***********************************
* @brief Multiply by a constant.
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
ZernikeCircAziVec & ZernikeCircAziVec::operator*= (const double c)
{
	if ( c == 0.)
		terms.clear() ;
	else
	{
		for(int t=0 ; t < (int) terms.size() ; t++)
			terms[t] *= c ;
	}
        return *this ;
}

/*!***********************************
* @brief Divide through a constant.
* @param c the constant to divide through.
* @return the ratio that results
* @since 2015-06-06
* @author R. J. Mathar
*/
ZernikeCircAziVec & ZernikeCircAziVec::operator/= (const double c)
{
	for(int t=0 ; t < (int) terms.size() ; t++)
		terms[t] /= c ;
        return *this ;
}

/*!***********************************
* @brief Add a single sine or cosnie factor.
* @param right the new terms.
* @return the sum that results
* @since 2015-06-06
* @author R. J. Mathar
*/
ZernikeCircAziVec & ZernikeCircAziVec::operator+= (const ZernikeCircAzi & right)
{
        if ( right.coef == 0.)
                ;
        else
        {
                bool included = false ;
                for(int t=0 ; t < (int) terms.size() ; t++)
                {
                        ZernikeCircAzi & thist = terms[t] ;
                        if ( thist.m == right.m )
                        {
                                /* update a matching term with the sum
                                */
                                thist.coef += right.coef ;
                                if ( thist.coef == 0.0)
                                        /* eliminate zero term results */
                                        terms.erase(terms.begin()+t) ;

                                included = true ;
                                break;
                        }
                }

                if ( !included)
                        /* did not find the exponent of right in any terms */
                        terms.push_back(right) ;
        }

        return *this ;
}

/*!********************************
* Multiply two azimuth functions.
* @param left the sine or cosine left to the multiplication sign
* @param right the sine or cosine right of the multiplication sign
* @return the product.
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircAziVec operator*( const ZernikeCircAzi & left, const ZernikeCircAzi & right)
{

	/* simplify treatment by swapping the two factors if the left m is sine and the right m cosine
	*/
	if ( (left.m <0) && (right.m >= 0) )
		return operator*(right,left) ;

	/* From here on, three cases remain
	* i) left.m >=0, right.m >=0, split into right.m =0  and right.m >0
	* ii) left.m >=0, right.m <0
	* iii) left.m <0, right.m <0
	* Result of the product in preparation
	*/
	ZernikeCircAziVec resul ;

	if ( right.m == 0)
	{
		/* case i) The two resulting terms are |left.m|+|right.m| and |left.m|-|right.m|. If right.m=0
		* there is actually only one term, and we avoid adding this twice to resul by
		* handlign this case here separately.
		*/
		const int resulm = left.m ;
		const double c= 2.0*sqrt( ZernikeCircAzi::neumannFact(resulm) ) ;
		resul.terms.push_back( ZernikeCircAzi(resulm,c) ) ;
	}
	else if ( right.m >0 )
	{
		/* still case i. No need to use abs(left.m) or abs(right.m)
		*/
		int resulm = abs(left.m-right.m) ;
		double c = sqrt( ZernikeCircAzi::neumannFact(resulm) ) ;
		/* add the cosine(left.m-right.m)
		*/
		resul.terms.push_back( ZernikeCircAzi(resulm,c) ) ;

		resulm = abs(left.m+right.m) ;
		c = sqrt( ZernikeCircAzi::neumannFact(resulm) ) ;
		/* add the cosine(left.m+right.m)
		*/
		resul.terms.push_back( ZernikeCircAzi(resulm,c) ) ;
	}
	else if ( left.m >= 0 )
	{
		/* case ii
		*/
		int resulm = abs(left.m+abs(right.m)) ;
		/* check for nonzero resulm because we dont admit m=0 in the sine functions
		*/
		if ( resulm >0 )
		{
			/* add the sine(left.m+|right.m|)
			*/
			resul.terms.push_back( ZernikeCircAzi(-resulm) ) ;
		}

		resulm = abs(left.m-abs(right.m)) ;
		/* check for nonzero resulm because we dont admit m=0 in the sine functions
		*/
		if ( resulm >0 )
		{
			/* subtract or add the sine(left.m-|right.m|)
			*/
			if ( left.m-abs(right.m) >= 0)
				resul.terms.push_back( ZernikeCircAzi(-resulm,-1.0) ) ;
			else
				resul.terms.push_back( ZernikeCircAzi(-resulm) ) ;
		}
	}
	else
	{
		/* case iii. Both m<0 so ||left.m|-|right.m||=|-left.m+right.m| = |left.m-right.m|.
		*/
		int resulm = abs(left.m-right.m) ;
		double c = sqrt( ZernikeCircAzi::neumannFact(resulm) ) ;
		/* add the cosine(left.m-right.m)
		*/
		resul.terms.push_back( ZernikeCircAzi(resulm,c) ) ;

		resulm = abs(left.m+right.m) ;
		/*
		* c = sqrt( ZernikeCircAzi::neumannFact(resulm) ) ; which is 1 here because both m<0.
		* subtract the cosine(left.m+right.m)
		*/
		resul.terms.push_back( ZernikeCircAzi(resulm,-1.0) ) ;
	}

	/* divisor 2*sqrt(pi) = 3.54490770181
	*/
	resul /= 3.54490770181103205459633496668*sqrt(left.neumannFact()*right.neumannFact()) ;

	resul *= left.coef * right.coef ;

	return resul ;
}


==> anc/ZernikeCircAziVec.h <==
#ifndef ZERNIKECIRCAZIVEC_H
#define ZERNIKECIRCAZIVEC_H

#include <vector>
#include "ZernikeCircAzi.h"

/*!********************************************
* @file
* @brief API of the ZernikeCircAziVec class.
*/

using namespace std ;

/*!*************************************
* @brief A normalized Zernike azimuthal function.
* @since 2015-06-06
* @author Richard J. Mathar
*/
class ZernikeCircAziVec {

public:
	/** The list of the indivdual terms.
	*/
	vector<ZernikeCircAzi> terms ;

	ZernikeCircAziVec() ;

	double at(const double phi) const ;

	ZernikeCircAziVec & operator*= (const double c) ;
	ZernikeCircAziVec & operator/= (const double c) ;
	ZernikeCircAziVec & operator+= (const ZernikeCircAzi & right) ;

protected:
private:

} ; /* ZernikeCircAziVec */

ZernikeCircAziVec operator*( const ZernikeCircAzi & left, const ZernikeCircAzi & right) ;

#endif /* ZERNIKECIRCAZI_H */


==> anc/ZernikeCircVec.cxx <==
/*!*****************************************************
* @file
* @brief The class defines a Zernike Polynomial expansion of a function in the unit circle.
*/

#include <cstdlib>
#include <cmath>

#include "ZernikeCircVec.h"
#include "ZernikeRadi.h"
#include "ZernikeCircAzi.h"
#include "ZernikeCircAziVec.h"
#include "Hypergeom21.h"

using namespace std ;

/*!**************************************** 
* @brief Default constructor.
*
* The value of the function is 0 everywhere.
* @since 2015-06-04
* @author Richard J. Mathar
*/
ZernikeCircVec::ZernikeCircVec() 
	: terms()
{
} /* ZernikeCircVec::ZernikeCircVec */

/* square root of pi =3.1415926..
*/
#define M_SQRTPI 1.77245385090551602729816748334
/*!**************************************** 
* @brief Constructor which converts a single power c*x^p*y^q.

* The strategy is to extract the product of the sines and cosines, to
* expand these azimuths according to section II.C. of arXiv:0809.2368, the
* to expand the radial factor according to seciont II.A .
* @param[in] m2d The representation of the term, defining the coefficient c and exponents p and q.
* @since 2015-06-06
* @author Richard J. Mathar
*/
ZernikeCircVec::ZernikeCircVec(const Monomial2D & m2d) 
	: terms()
{
	/* the term is c*x^p*y^q. First expand cos^p(phi)*sin^q(phi) in
	* a vector of azimuth terms. Equation (19) in arXiv:0809.2368.
	*/
	const int & p = m2d.expo[0] ;
	const int & q = m2d.expo[1] ;
	const int j = p+q ;

	/* Build the azimuth expansion so we know which values of the m-parameter
	* the radial function r^j needs to be projected on.
	*/
	ZernikeCircAziVec azis ;
	if ( q %2 )
	{
		/* q odd */
		for(int m=0 ; m <= (j-1)/2 ; m++)
		{
			const double c = 2.0*auxAzi(p,q,m) ;
			/* add c*sin(j-2m)phi. Because the azimuth functions are defined as
			* sin(|m|*phi)/sqrt(pi), we need to multiply by sqrt(pi) to cancel the
			* aditional factor. Reverse the sign in m to signal the sines.
			* Note that j-2m is never zero.
			*/
			azis += ZernikeCircAzi(2*m-j,M_SQRTPI*c) ;
		}
	}
	else
	{
		/* q even; note that the C/C++ rounding method for j<=0 is not
		* the mathematical floor function but rounding towards 0. To avoid getting
		* a contribution from the m-sum in that case, we check in addition for j >0
		*/
		if ( j > 0)
			for(int m=0 ; m <= (j-1)/2 ; m++)
			{
				const double c = 2.0*auxAzi(p,q,m) ;
				/* add c*sin(j-2m)phi. Because the azimuth functions are defined as
				* sin(|m|*phi)/sqrt(pi), we need to multiply by sqrt(pi) to cancel the
				* aditional factor. Reverse the sign in m to signal the sines.
				* Note that j-2m is never zero.
				*/
				azis += ZernikeCircAzi(j-2*m,M_SQRTPI*c) ;
			}

		/*and if j is even the extra factor C(p,q) of eq (20) arXiv:0809.2368
		*/
		if ( j %2 == 0)
		{
			const double c = auxAzi(p,q,j/2) ;
			/* since A(m=0) is defined with an extra factor 1/sqrt(2pi), we
			* need to compensate by multplication with sqrt(2pi) here
			*/
			azis += ZernikeCircAzi(0,M_SQRT2*M_SQRTPI*c) ;
		}
	}

	/* final factor (-)^floor(q/2/2^j
	*/
	if ( (q/2) % 2)
		azis /= -pow(2.0,j) ;
	else
		azis /= pow(2.0,j) ;

	/* this finishes the product expansion in azimuths. For all m-values created above,
	* project r^j on the associated R_n^m, and add the Z-value of the product to the terms()
	*/
	for (int azi =0 ; azi < (int) azis.terms.size() ; azi++)
	{
		const int & m = azis.terms[azi].m ;
		/* continue to build the h-factors of eq(5) of arXiv:0809.2368
		*/
		for(int n=j ; n>=0 ; n -= 2)
		{
			const ZernikeRadi R(n,m) ;
			/* we need the intgral over x(j+1)*R, x=0..1 because the radial
			* functions are orthonormal with that additional factor of r . This
			* is a lazy implementation of eq (7) in arXiv:0809.2368.
			*/
			const double h = R.intgrlDef(j+1) ;
			/* The expansion factor is the product of the factor from the projection
			* of the R-values (h), the native factor in the original polynomial (m2d.coef),
			* and the factor from the projection of the A-values (terms[azi].coef)
			*/
			operator+=(ZernikeCirc(n,m,h *m2d.coef *azis.terms[azi].coef)) ;
		}
	}

} /* ZernikeCircVec::ZernikeCircVec */
#undef M_SQRTPI

/*!****************************************
* @brief An auxiliary paremeter while converting x^p*y^q to Zernike Polynomials
*
* This constructs the l-sums in eq. (19) and (20) in arXiv:0809.2368.
* @param p The power of x
* @param q The power of y
* @param m The azimuthal quantum number. m>=0.
* @since 2015-06-06
* @author Richard J. Mathar
*/
double ZernikeCircVec::auxAzi(const int p, const int q, const int m)
{
	double resul(0.) ;
	for (int l = max(0,m-p) ; l <= min(q,m) ; l++)
	{
		const double f= Hypergeom21::binomial(p,m-l)*Hypergeom21::binomial(q,l) ;
		if ( l %2 )
			resul -= f ;
		else
			resul += f ;
	}
	return resul ;
}

/*!**************************************** 
* @brief Constructor which converts a 2D polynomial.
*
* @param[in] p2d The equivalent polynomial in x and y.
* @since 2015-06-06
* @author Richard J. Mathar
*/
ZernikeCircVec::ZernikeCircVec(const Polynomial2D & p2d) 
	: terms()
{
	/* distributive law for the additive polynomial terms. We convert
	* each of the polynomial terms separately.
	*/
	for(int t=0 ; t < (int) p2d.terms.size() ; t++)
	{
		/* collect the expansion of that single term c*x^p*y^q by
		* calling the ctor with the Monomial2D signature.
		*/
		const ZernikeCircVec Z(p2d.terms[t]) ;
		operator+=(Z) ;
	}
} /* ZernikeCircVec::ZernikeCircVec */

/*!**************************************** 
* @brief Value at a point in the unit circle.
*
* @return The value at the specified point.
*  If the point is outside the unit circle, the value is zero.
* @since 2015-06-04
* @author Richard J. Mathar
*/
double ZernikeCircVec::at(const Point2D & xy) const
{
	double ret(0.) ;
	for(int t=0 ; t < (int)terms.size() ; t++)
		ret += terms[t].at(xy) ;
	return ret ;
}

/*!***********************************
* @brief Multiply by a constant.
*
* @param c the constant to multiply with.
* @return the product that results
* @since 2015-06-04
* @author R. J. Mathar
*/
ZernikeCircVec & ZernikeCircVec::operator*= (const double c)
{
        if ( c == 0.)
                /* multiplication with zero eliminates all terms */
                terms.clear() ;
        else
        {
                for(int t=0 ; t < (int) terms.size() ; t++)
                        terms[t] *= c ;
        }
        return *this ;
}

/*!***********************************
* @brief Divide through a constant.
*
* @param c the constant to divide through.
* @return the ratio that results
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircVec & ZernikeCircVec::operator/= (const double c)
{
        if ( c == 0.)
                /* divsion through zero discredits all terms */
                terms.clear() ;
        else
        {
                for(int t=0 ; t < (int) terms.size() ; t++)
                        terms[t] /= c ;
        }
        return *this ;
}

/*!***********************************
* @brief Add a single Zernike polynomial to the terms list.
* @param[in] right the term to be added.
* @return the sum of this and the new term.
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircVec & ZernikeCircVec::operator+= (const ZernikeCirc & right)
{
	if ( right.coef == 0.)
		;
	else
	{
		bool included = false ;
		for(int t=0 ; t < (int) terms.size() ; t++)
		{
			ZernikeCirc & thist = terms[t] ;
			if ( thist.istype(right) )
			{
				/* update a matching term with the sum
				*/
				thist.coef += right.coef ;
				if ( thist.coef == 0.0)
					/* eliminate zero term results */
					terms.erase(terms.begin()+t) ;

				included = true ;
				break;
			}
		}

		if ( !included)
			/* did not find the exponent of right in any terms */
			terms.push_back(right) ;
	}
	return *this ;
}

/*!***********************************
* @brief Subtract a single Zernike polynomial to the terms list.
* @param[in] right the term to be subtracted.
* @return the differences between this and the new term.
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircVec & ZernikeCircVec::operator-= (const ZernikeCirc & right)
{
	if ( right.coef == 0.)
		;
	else
	{
		const ZernikeCirc negright(right.n, right.m, -right.coef) ;
		operator+=(negright) ;
	}
	return *this ;
}

/*!***********************************
* @brief Add another polynomial.
* @param right the terms to be added.
* @return the sum of this and the term on the right hand side.
* @since 2015-06-04
* @author R. J. Mathar
*/
ZernikeCircVec & ZernikeCircVec::operator+= (const ZernikeCircVec & right)
{
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		operator+=(right.terms[t]) ;
	return *this ;
}

/*!***********************************
* @brief Subtract another Zernike polynomial sum.
* @param right the terms to be subtracted from this.
* @return the difference between this and the terms on the right hand side.
* @since 2015-06-04
* @author R. J. Mathar
*/
ZernikeCircVec & ZernikeCircVec::operator-= (const ZernikeCircVec & right)
{
	for(int t=0 ; t < (int) right.terms.size() ; t++)
		operator-=(right.terms[t]) ;
	return *this ;
}

/*!********************************
* Multiply two polynomials.
* @param left the Zernike polynomial left from the multiplication sign
* @param right the Zernike polynomial right from the multiplication sign
* @return the product.
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircVec operator*( const ZernikeCirc & left, const ZernikeCirc & right)
{
	/* result of the product in preparation
	*/
        ZernikeCircVec resul ;

	/* extract the azimuthal factors of the left and right factor
	*/
	const ZernikeCircAzi lefA(left.m) ;
	const ZernikeCircAzi righA(right.m) ;

	/* multiply the two pure azimuth functions into a vector of 1 or 2 azimuths.
	* This defines basically the set of 1 or 2 m-values that are of interest.
	*/
	const ZernikeCircAziVec Aprod = lefA*righA ;

	for(int aidx=0 ; aidx < (int) Aprod.terms.size() ; aidx++)
	{
		const int resulm = Aprod.terms[aidx].m ;
		for( int resuln = resulm ; resuln <= left.n + right.n ; resuln += 2)
		{
			/* gather the projection constants of the triple product of radial polynomials
			*/
			const double fullg = ZernikeRadi::g(left.n, left.m, right.n, right.m, resuln, resulm) ;

			ZernikeCirc addZ(resuln, resulm, fullg*Aprod.terms[aidx].coef ) ;
			resul += addZ ;
		}
	}

	/* collect the factors that were not yet introduced when defining lefA and righA
	*/
	resul *= left.coef * right.coef ;

        return resul ;
}

/*!********************************
* Multiply two polynomials.
* @param left the Zernike sum left from the multiplication sign
* @param right the one-term Zernike Polynomial right from the multiplication sign
* @return the product.
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircVec operator*( const ZernikeCircVec & left, const ZernikeCirc & right)
{
        ZernikeCircVec resul ;
        for(int t=0 ; t < (int) left.terms.size() ; t++)
                resul += left.terms[t] * right ;
        return resul ;
}

/*!********************************
* Multiply two polynomials.
* @param left the Zernike sum left from the multiplication sign
* @param right the Zernike sum right from the multiplication sign
* @return the product. The coefficient is the product of the coeffienst and
*        the exponents are the sums of the individual exponents.
* @since 2015-06-05
* @author R. J. Mathar
*/
ZernikeCircVec operator*( const ZernikeCircVec & left, const ZernikeCircVec & right)
{
        ZernikeCircVec resul ;
        for(int t=0 ; t < (int) right.terms.size() ; t++)
                resul += left * right.terms[t] ;
        return resul ;
}

/*!**********************************************
* @brief String representation coefficient*Z(n,m) send to an output stream
*
* @since 2015-06-04
* @author Richard J. Mathar
*/
ostream & operator<< (ostream & os, const ZernikeCircVec & z)
{
	for(int t=0 ; t < (int)z.terms.size() ; t++)
        	os << " " << z.terms[t] ;
        return os ;
}


==> anc/ZernikeCircVec.h <==
#ifndef ZERNIKECIRCVEC_H
#define ZERNIKECIRCVEC_H

/*!********************************************
* @file
* @brief API of the ZernikeCircVec function.
*/

using namespace std ;

#include <iostream>
#include <vector>
#include "ZernikeCirc.h"
#include "Point2D.h"
#include "Monomial2D.h"
#include "Polynomial2D.h"

/*!*************************************
* @brief An expansion in terms of Zernike Polynomials sum_j coef(j)*Z(j).
* @since 2013-10-30
* @author Richard J. Mathar
*/
class ZernikeCircVec {

public:
	vector<ZernikeCirc> terms ;

	ZernikeCircVec() ;
	ZernikeCircVec(const Monomial2D & m2d) ;
	ZernikeCircVec(const Polynomial2D & p2d) ;

	double at(const Point2D & xy) const ;

        ZernikeCircVec & operator*= (const double c) ;
        ZernikeCircVec & operator/= (const double c) ;
        ZernikeCircVec & operator+= (const ZernikeCirc & right) ;
        ZernikeCircVec & operator+= (const ZernikeCircVec & right) ;
        ZernikeCircVec & operator-= (const ZernikeCirc & right) ;
        ZernikeCircVec & operator-= (const ZernikeCircVec & right) ;


protected:
private:
	static double auxAzi(const int p, const int q, const int m) ;
} ; /* ZernikeCircVec */

ZernikeCircVec operator*( const ZernikeCirc & left, const ZernikeCirc & right) ;
ZernikeCircVec operator*( const ZernikeCircVec & left, const ZernikeCirc & right) ;
ZernikeCircVec operator*( const ZernikeCircVec & left, const ZernikeCircVec & right) ;

ostream & operator<< (ostream & os, const ZernikeCircVec & z) ;

#endif /* ZERNIKECIRCVEC_H */


==> anc/ZernikeRadi.cxx <==
/*!*****************************************************
* @file
* @brief The class defines a radial polynomial of a Zernike Circle function.
*/

#include <cmath>
#include <cstdlib>

#include "ZernikeRadi.h"

using namespace std ;

/*!**************************************** 
* @brief Constructor with a known pair of indices (n,m).
*
* The base class polynomial is initialized following eq (3) in arXiv:0809.2368
* and more generally for higher dimensions eq (2) in SAJ 179 p 107.
*
* @param radiIdxn The radial parameter n >=0.
* @param aziIdxm The azimuthal parameter m. m is one of -n, -n+2, ... n-2,n.
* @param D The dimension of the underlying space. D=2 for the Zernike Circle Functions.
*    D=3 for the Zernike Sphere Functions.
* @since 2015-06-06
* @author Richard J. Mathar
*/
ZernikeRadi::ZernikeRadi(const int radiIdxn, const int aziIdxm, const int D) 
	: Hypergeom21(-(radiIdxn-abs(aziIdxm))/2,(D+radiIdxn+abs(aziIdxm))/2.0,0.5*D+abs(aziIdxm))
	, n(radiIdxn), m(aziIdxm), dim(D)
{
	/* reject cases where m-n is out of range of the Zernike application.
	* By removing all terms the polynomial effectively evaluates to zero.
	*/
	if (n < 0 || abs(m) > n || (n-m) %2 )
		terms.clear() ;
	else
	{
		const int absm = abs(m) ;
		const int a = -(n-absm)/2 ;
		const double b = (dim+n+absm)/2.0 ;
	
		/* This is so far the polynomial 2F1(a,1+b;c;x). We move on to x^|m|*2F1(a,1+b;c;x^2)
		* by doubling all exponents and shifting them by |m|.
		*/
		for(int t=0 ; t < (int) terms.size() ; t++)
			terms[t].expo = 2*terms[t].expo + absm ;
	
		/* multiply with the missing factor (-1)^a*binomial(b-1,-a)
		*/
		operator*=(Hypergeom21::binomial(b-1.0,-a)) ;
		if ( a % 2)
			operator*=(-1.0) ;
	
		/* multiply with the normaliation constant sqrt(2*n+dim)
		*/
		operator*=(sqrt(2.*n+dim)) ;
	}
} /* ZernikeRadi::ctor */

/*!***************************************
* @brief The factor in the radial polynomial.
*
* This represents a single factor of eq. (33) in arXiv:0809.2368.
* @param[in] s
* @return (-1)^s*binomial(n-s,s)*binomial(n-2s,(n-|m|)/2-s) for D=2 (the Zernike Circle Functions).
* @since 2015-06-05
* @author Richard J. Mathar
*/
double ZernikeRadi::g(const int s) const
{
	return g(n,m,s,dim) ;
}

/*!***************************************
* @brief One of the projection factors in the product R(n,m)*R(n1,m1).
*
* This represents a single factor of eq. (33) in arXiv:0809.2368.
* @param[in] n Radial index.
* @param[in] m Azimuthal index.
* @param[in] s Half of the distance in the exponent of the radial polynomial to n.
* @param[in] D The dimension of the sphere. D=2 for the circle functions.
* @return (-1)^s*binomial(n-s,s)*binomial(n-2s,(n-|m|)/2-s) for D=2
* @since 2015-06-05
* @author Richard J. Mathar
*/
double ZernikeRadi::g(const int n, const int m, const int s, const int D)
{
	const int nmhalf = (n-abs(m))/2 ;
	const double tmp = Hypergeom21::binomial(nmhalf,s)*Hypergeom21::binomial(D/2.0-1+n-s,nmhalf) ;
	return (s %2 )? -tmp : tmp;
}

/*!***************************************
* @brief The projection factor in the product R(n,m)*R(n1,m1).
* 
* This represents eq. (33) in arXiv:0809.2368 but with the normalization
*  different from eq. (6), which means instead of the factor 2(1+n3) we
*  need the square root of 2(1+n1)*2(1+n2)*2*(1+n3).
* @param[in] n Radial index left factor.
* @param[in] m Azimuthal index left factor.
* @param[in] n1 Radial index right factor.
* @param[in] m1 Azimuthal index right factor.
* @param[in] n2 Radial index result term.
* @param[in] m2 Azimuthal index result term.
* @param[in] D The dimension of the sphere. D=2 for the circle functions.
* @return Sum over the products (-1)^s*binomial(n-s,s)*binomial(n-2s,(n-|m|)/2-s) over all three (n,m) pairs.
* @since 2015-06-05
* @author Richard J. Mathar
*/
double ZernikeRadi::g(const int n, const int m, const int n1, const int m1, const int n2, const int m2, const int D)
{
	const int nmhalf = (n-abs(m))/2 ;
	const int n1m1half = (n1-abs(m1))/2 ;
	const int n2m2half = (n2-abs(m2))/2 ;
	double fullg(0.) ;
	for(int s=0 ; s <= nmhalf ; s++)
	{
		const double gfac = g(n,m,s,D) ;
		for(int s1=0 ; s1 <= n1m1half ; s1++)
		{
			const double gfac1 = g(n1,m1,s1,D) ;
			for(int s2=0 ; s2 <= n2m2half ; s2++)
			{
				const double gfac2 = g(n2,m2,s2,D) ;
				fullg += gfac*gfac1*gfac2/(n+n1+n2+D-2.*(s+s1+s2)) ;
			}
		}
	}
	fullg *= sqrt((2.*n+D)*(2*n1+D)*(2*n2+D)) ;
	return fullg ;
}


==> anc/ZernikeRadi.h <==
#ifndef ZERNIKERADI_H
#define ZERNIKERADI_H

/*!********************************************
* @file
* @brief API of the ZernikeRadi class.
*/

using namespace std ;

#include "Hypergeom21.h"

/*!*************************************
* @brief A normalized Zernike radial function.
* @since 2015-06-06
* @author Richard J. Mathar
*/
class ZernikeRadi : public Hypergeom21 {

public:
	/** Radial parameter. n>=0.
	*/
	int n;

	/** Azimuthal parameter. -n <= m <= n. n-m even.
	* Effectively all values depend only on the absolute value |m|.
	*/
	int m;

	/** Dimension of the unit sphere.
	* This is 2 for the Zernike Circle functions, and 3 for the Zernike
	* 3D functions.
	*/
	int dim;

	ZernikeRadi(const int radiIdxn, const int aziIdxm, const int D=2) ;

	double g(const int s) const ;
	static double g(const int n, const int m, const int s, const int D=2) ;
	static double g(const int n, const int m, const int n1, const int m1, const int n2, const int m2, const int D=2) ;

protected:
private:

} ; /* ZernikeRadi */

#endif /* ZERNIKERADI_H */


==> anc/configure.ac <==
#                                               -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

# $Header:$

AC_PREREQ([2.68])
AC_INIT([ZERNIKECIRC], [1.0], [mathar@mpia.de],[],[http://www.mpia.de/~mathar])
AC_CONFIG_SRCDIR([ZernikeCirc.cxx])
AM_INIT_AUTOMAKE([no-define foreign subdir-objects])
AC_CONFIG_HEADERS([config.h])

AC_PROG_CXX
AC_PROG_INSTALL
AC_PROG_RANLIB

AC_CHECK_LIB([m], [cos])
AC_CHECK_LIB([gslcblas], [cblas_dsdot])
AC_CHECK_LIB([gsl], [gsl_sf_fact])

# Checks for header files.
AC_CHECK_HEADERS([gsl/gsl_sf.h gsl/gsl_linalg.h fc.h clapack.h])

AC_CONFIG_FILES([Makefile])

AC_OUTPUT


==> anc/tstZernikeCirc.cxx <==
#include <iostream>

using namespace std ;
#include "ZernikeCirc.h"
#include "ZernikeCircVec.h"

/*!***************************************
* @brief Tests of numerical consistency of the ZernikeCirc and ZernikeCircVec methods.
* @param arg Numer of command line arguments.
* @param argv The command line arguments. None are actually supported.
*/
int main(int argc, char * argv[])
{
	cout << "Testing Noll indices forward\n" ;
	/* test Noll indices
	*/
	for(int n=0 ; n < 8 ; n++)
	{
		for(int m=-n ; m <= n ; m+= 2)
		{
			ZernikeCirc Z(n,m) ;
			cout << "n=" << n << " m=" << m << " j=" << Z.nollIdx() << endl ;
		}
	}

	cout << "\nTesting Noll indices reverse\n" ;
	/* test Noll indices
	*/
	for(int j=1 ; j < 26 ; j++)
	{
		ZernikeCirc Z(j) ;
		cout << "j=" << j << " n=" << Z.n << " m=" << Z.m<< endl ;
	}

	cout << "\nTesting Zernike products\n" ;
	/* In a double loop over the left Zernike factor Z1 and the right
	* Zernike factor Z2, construct the product as Z3. The test is that
	* evaluating Z1 and Z2 separately at some point in 2D and 
	* multiplying the two results z1val and z2val ought give the
	* same "direct" number (up to numerical rounding fuzziness) as evaluating
	* Z3 "indirectly" at the some point.
	*/
	for(int j=1 ; j < 8 ; j++)
	{
		ZernikeCirc Z1(j) ;
		for(int k =1; k < 8; k++)
		{
			ZernikeCirc Z2(k) ;
			ZernikeCircVec Z3 = Z1*Z2 ;
			cout << "j=" << j << " k=" << k << "; Z1=" << Z1 << "; Z2=" << Z2 << "; Z3=" << Z3 << endl ;
			for(double x=-0.7 ; x < 1 ; x+= 0.4)
			for(double y=-0.5 ; y < 1 ; y+= 0.4)
			{
				Point2D pt(x,y) ;
				double ptxy[2] ;
				pt.rhophi(ptxy) ;
#if 0
				cout << "rho = " << ptxy[0] << " phi= " << ptxy[1] << endl ;
#endif
				const double z1val = Z1.at(pt) ;
				const double z2val = Z2.at(pt) ;
				const double dire = z1val*z2val ;
				const double indir = Z3.at(pt) ;
				cout << "z1=" << z1val << " z2=" << z2val << " direct=" << dire << " prod=" << indir << endl ;
			}
		}
	}

	cout << "\nTesting 2D Polynomial to Zernike conversion\n" ;
	/* In a loop over various terms 0.32*x^p*y^q, convert these
	* terms to a sum of Zernike polynomials. The test is that
	* evaluating the term as m2dval in the polynomial representation
	* or evaluting the Zernike sum as zval should give the same
	* number (up to numerical rounding errors)
	*/
	for(int p=0 ; p < 3 ; p++)
	for(int q=0 ; q < 3 ; q++)
	{
		Monomial2D m2d(0.32,p,q) ;
		ZernikeCircVec Z(m2d) ;
		cout << "p=" << p << " q=" << q << " m2d=" << m2d << " Z=" << Z << endl ;
		for(double x=-0.7 ; x < 1 ; x+= 0.5)
		for(double y=-0.5 ; y < 1 ; y+= 0.5)
		{
			Point2D pt(x,y) ;
			double ptxy[2] ;
			pt.rhophi(ptxy) ;
#if 0
			cout << "rho = " << ptxy[0] << " phi= " << ptxy[1] << endl ;
#endif
			const double m2dval = m2d.at(pt) ;
			const double zval = Z.at(pt) ;
			cout << "m2dval=" << m2dval << " zval=" << zval << endl ;
		}
	}

	cout << "\nTesting Zernike to 2D Polynomial conversion\n" ;
	/* In a loop over Zernike terms defined by their Noll index j,
	* convert the Zernike term into a polynomial sum over c_(p,q)*x^p*y^q.
	* The test is that evaluation of the Zernike term at some point pt
	* as some value zval should give the same value as evaluating the
	* polynomial at pt as some value p2dval.
	*/
	for(int j=1 ; j < 13 ; j++)
	{
		ZernikeCirc Z(j,0.31) ;
		Polynomial2D p2d(Z) ;
		cout << "j=" << j << "; Z=" << Z << "; p2d=" << p2d << endl ;
		for(double x=-0.7 ; x < 1 ; x+= 0.5)
		for(double y=-0.5 ; y < 1 ; y+= 0.5)
		{
			Point2D pt(x,y) ;
			double ptxy[2] ;
			pt.rhophi(ptxy) ;
#if 0
			cout << "rho = " << ptxy[0] << " phi= " << ptxy[1] << endl ;
#endif
			const double zval = Z.at(pt) ;
			const double p2dval = p2d.at(pt) ;
			cout << "zval=" << zval << " p2dval=" << p2dval << endl ;
		}
	}

	return 0;
} /* main */

